What extraction cannot slim, and whether function injection can: a pre-registered study of 580 Java repositories

A method of 26 code lines or more reads as a Long Method, and Extract Method is the usual fix. Some long methods have no single-exit fix: a return cannot leave an extracted piece, a piece hands back one value, and some methods are knotted so that every cut is blocked. Function injection, as the OfficeFloor framework does it, cuts differently: each piece becomes a function the framework injects and sequences, an early return ends a function, and a function hands on several values. The framework's author pre-registered a test of whether it takes apart what extraction cannot. A stratified random sample of 580 open-source Java repositories, each pinned before AI coding assistants were in general use, was scanned by released tools whose cost models were fixed before the sample was drawn: 3,026,902 methods, 168,466 of them long. Single-exit extraction cannot slim 22.9% of the long methods. The registered hypothesis, that at least a quarter of those stuck methods are ones only function injection takes apart, is refuted: 22.2% (95% CI 20.3 to 24.4). Nearly half of the stuck methods are early-return methods the plan counts as conventionally fixable, and the split takes three in four of those apart as they stand. Where extraction would do, the split chooses injection and costs less for 29.0% against extraction wrapped as one function and 17.3% against plain extraction, almost always as a straight sequence of functions. An exploratory reading of the quarter of the stuck methods that neither takes apart finds a third of it tables and literals, long for their data rather than their logic, and most of the rest blocked by a jump inside a loop, by a nested statement too large to cut, or by values too many for any cut. Three registered studies are proposed: the classes as rules in the tools, a refinement per class, and the same measures on code written with AI assistants.

==> anc/ANALYSIS_PLAN.md <==
# Analysis plan: what extraction cannot slim, and whether function injection can

> **Status: REGISTERED** on 1 November 2026, by commit `bcb5d48` (`pins.REGISTERED` set), with
> every **[DECIDE]** and **[FILL]** settled, before the sample was drawn. Any change since is a
> dated amendment that says what had been seen when it was made.
>
> *2 November 2026: this status line only, which still read "DRAFT, not yet registered" after
> registration. Nothing else in the plan changed. Seen by then: the drawn sample (`sample/`);
> no repository had been scanned.*
>
> *2 November 2026: Amendment 1, the instrument re-pinned from OfficeFloorSlim 0.3.0 to 0.5.0 for
> speed alone (section 9).*
>
> *3 November 2026: Amendment 2, the instrument re-pinned from OfficeFloorSlim 0.5.0 to 0.5.1 for
> speed alone (section 9).*
>
> *3 November 2026: Amendment 3, the instrument re-pinned from OfficeFloorSlim 0.5.1 to 0.5.2:
> 0.5.1 did not give 0.5.0's results on 2 repositories (section 9).*
>
> *15 November 2026: Amendment 4, the instrument re-pinned from OfficeFloorSlim 0.5.2 to 0.5.4:
> SinewSlim 0.2.3, which 0.5.2 is built on, left out an input of a piece inside a loop. Made after
> every figure had been computed and the paper published (section 9).*

## 1. Purpose

A method of 26 code lines or more is *long* (Sagenschneider, *What reviewers call a Long Method
is a length*, doi:10.5281/zenodo.23749773). That length was found on code people wrote and
reviewed, so this study reads code people wrote: a random sample of open-source Java
repositories, each as it stood before AI coding assistants were in general use. It asks, of
their long methods:

1. how many there are, and what slimming them by extracting methods costs;
2. how many cannot be slimmed by extraction at all;
3. how many of those a split into functions, which a framework injects and sequences (function
   injection, as OfficeFloor does it), can take apart, and how many only that split can: its
   **reach**;
4. where both can split a method, how the two plans compare in the terms they share: the worst
   seam, the number of parts and the largest part, its **shape**;
5. why the split fails, where it does;
6. what a developer would actually do, functions where the flow divides with extracted methods
   inside them (the **combined split**): how many stuck methods it rescues (**H1**), and how often,
   where extraction alone would do, it chooses injection and costs less (**H2**).

Reach and shape are what this study means by function injection being cheaper than extraction.
The two total costs count different things and are never compared (section 5), except inside
the combined split, which adds them to choose its plan (section 4).

It is descriptive, with one confirmatory hypothesis, H1, and a second question, H2, estimated
without a threshold (section 6, *Hypotheses*); how each is read is fixed here. It reports every figure it computes, whichever way it points.

## 2. What was known when this was written

- **Seen.** SinewSlim's results on other samples: the long-method paper's corpora, among them
  `seed3`, a sample drawn by the same sampler with seed 3, on whose facts SinewSlim's search was
  checked for parity with the study's `split.py`. OfficeFloorSlim's scan of OfficeFloor's own
  repository (category 3, below: 8 of 119 stuck methods under the injection split) and of one
  agent-grown Spring application (0 of 9). The combined split on OfficeFloor's own repository
  only, read while it was built and before its hypotheses were written: category 3, 12 of 119
  stuck methods (10.1%, against H1's quarter); of the 327 long methods SinewSlim slims, injection
  chosen and cheaper for 95 (29%) and chosen on a tie for 59 more. That is one repository, written
  by the author: it is why the expectation below is stated, not a sample of this study's frame.
- **Expectation.** The author expects that, on code written before AI assistants, OfficeFloor has
  a better chance of splitting long methods than conventional extraction (H1 and H2 make that
  testable). The one repository seen points against H1: 10% is well under a quarter. Both are
  stated before the sample is drawn.
- **No categories on `seed3`.** OfficeFloorSlim has never been run on `seed3`, and is not to be
  before this plan is registered.
- **Not seen.** Any repository of this study's sample: it has not been drawn.
- **Conflict of interest.** The author created OfficeFloor, SinewSlim and OfficeFloorSlim. This
  is why the sample is drawn by an independent tool with its seed fixed here, why repositories
  owned by the author are excluded, why every cost is the products' (this study computes none
  of its own), why the two costs are never put in a common unit, and why every case where
  function injection does worse is reported.

## 3. Sample

- **Tool.** `open-source-repository-sampler` **0.3.0** (25c4bf6, from PyPI), which draws a
  seeded, stratified simple random sample of GitHub repositories and pins each to a commit,
  here as of the date below (`--as-of`).
- **As of: 1 December 2020** (decided 1 November 2026). GitHub Copilot's technical preview
  opened on 29 June 2021; 1 June 2021 is before it, and this date is six months before that
  again, so that no code in the sample was written with AI code generation. Every repository
  was created before the date, is pinned to the newest commit on its default branch's
  first-parent history committed before it, and is judged by the criteria there.
- **Frame.** Java repositories created before the as-of date, in three popularity tiers: high
  (over 5,000 stars), mid (1,000 to 5,000) and low (200 to 999).
- **Criteria** (as `seed3`'s): at least 50 functions, in at least 15 files; repositories owned by
  `officefloor` or `sagenschneider` excluded.
- **Size: 580 usable repositories** (decided 1 November 2026), as `seed3`. Before the as-of
  date GitHub lists 546 high-tier, 2,539 mid-tier and 8,818 low-tier Java repositories (1
  November 2026); tiers are drawn equally, so 580 is about 193 usable a tier, well within each,
  while 1,160 would take most of the high tier for intervals only about 30% narrower.
- **Seed: `20261101`** (decided 1 November 2026): a new seed, not 3, so the sample is one
  nobody has looked at. The first sample drawn with it is used.
- **Tiers** are drawn equally, so population estimates weight each stratum by population over
  usable, as the sampler's derivation gives them; between-tier comparisons need no weights.

## 4. Instruments

Every cost comes from the released products. This repository computes none.

- **OfficeFloorSlim 0.5.2** (Amendments 1 to 3; registered as 0.3.0, whose results it gives), its
  command line `officefloorslim scan --format json` (schema `officefloorslim-scan/2`, with the
  combined split's fields added in 0.3.0), run once per repository at its pinned commit. It reports, for every long method, three
  columns:
  - **SinewSlim's assessment**, under SinewSlim's defaults, from the SinewSlim libraries it is
    built on (**SinewSlim 0.2.3**, from Maven Central; 0.2.0 when registered): trigger 26, target 25, at most 5
    parameters and 1 return per piece, records offered, no framework reading;
  - **the OfficeFloor split**, `officefloorslim-split/1`: every line in a function, none over
    25 code lines; its cost the values carried between functions, plus 1 per function and per
    flow; loops and lambda bodies never cut; at most 5 carried values per function. The cost
    model and its limits were decided before this plan (OfficeFloorSlim's `DESIGN.md`, *The
    OfficeFloor split*);
  - **the combined split**, `officefloorslim-split/2` (`DESIGN.md`, *The combined split*,
    questions 8 to 11, decided 1 November 2026 before any figure of it existed): functions cut by
    the same rules, but a function over the target is allowed when SinewSlim's search, under its
    defaults, slims its body as a method of its own, its declared values its parameters; a body
    SinewSlim slims only with a record is refused. The plan is the smallest **sum** of the
    injection total and SinewSlim's cost of the pieces inside the functions, then the fewer
    pieces, then the fewer functions. The method as one function, slimmed by SinewSlim, is always
    a candidate, at SinewSlim's cost plus 1: such a plan is `extraction_only` and counts as
    SinewSlim's, not injection's.
- **Scope: production Java, no tests** (decided 1 November 2026): every `.java`, leaving out
  `src/test`, `src/it`, `build`, `target`, `generated` and `node_modules` (OfficeFloorSlim's
  defaults), and `**/test/**` and `**/tests/**`, since open-source projects do not all follow
  Maven's layout.
- **Growth** is not measured: it needs each repository's history, and the questions do not.
- **What is downloaded:** each repository at its pinned commit, shallow, and only its `.java`,
  `.yml`, `.yaml`, `.woof` and `.officefloor` files (the sampler's `--only`): the files the scan reads.

## 5. Measures

Per repository, and pooled:

| Code | Measure |
|---|---|
| L1 | Methods with a body; long methods (26 code lines or more) |
| L2 | Long methods by SinewSlim status: slimmable, slimmable but locked, slimmable only with a record, not slimmable |
| L3 | SinewSlim's slim cost of each slimmable long method |
| S1 | **Stuck:** long methods SinewSlim cannot slim with one return per piece (`not_slimmable` and `slimmable_with_record`) |
| S2 | Of S1, those the OfficeFloor split has a plan for, whatever else could fix them |
| S3 | Of S1, by category, tested conventional first: 2 if records slim it; else 1 if SinewSlim's defaults slim it once jumps are ignored; else **3** if the OfficeFloor split has a plan; else 4 |
| C1 | Where both have a plan: SinewSlim's worst seam and the split's worst seam, side by side |
| C2 | Where both have a plan: SinewSlim's pieces and the split's functions; the largest of each |
| F1 | The split's reasons where it has no plan: loop, long statement, try, switch, carried values, jumps |
| R1 | Every method by reading: OfficeFloor function, framework entry point, conventional |
| P1 | Per repository with at least one stuck method: its S2 over S1, and its category 3 over S1 (and the same under the combined split) |
| S2c | Of S1, those the combined split has a plan for (it uses injection for every one: a stuck method has no one-function plan) |
| S3c | Of S1, by category with the combined split as the OfficeFloor column: category 3 is **H1**'s count |
| K1 | Every long method under the combined split: a plan using injection, `extraction_only`, or none (with its reason) |
| K2 | Of the long methods SinewSlim slims: those where the combined split chooses injection and its sum is below SinewSlim's cost plus 1 (**improved**, H2's count), equal to it (**tied**, settled by the tie-break), and the distribution of the saving |

**By construction, not findings:** the combined split always has a plan where SinewSlim slims
a method, and its sum is never more than SinewSlim's cost plus 1. Neither is reported as a result.

**Never compared:** SinewSlim's total cost and the split's total cost. They count different
things, and the weight that would turn one into the other is the very thing a sceptical reader
would say was chosen to favour function injection. C1 and C2 compare what both measure.

## 6. Analysis

- **The unit is the repository.** Intervals are a percentile bootstrap over repositories within
  strata: 10,000 resamples, seed `20261101`, 95%.
- **Headline figures:** S2 over S1, and S3's category 3 over S1, each pooled and per tier, with
  intervals; population estimates weighted by stratum.
- **Per repository (P1),** beside the pooled figures: the median of each repository's share,
  over the repositories with at least one stuck method, and how many there are. The pooled
  figures count each stuck method once, so a few very large repositories weigh most; the median
  shows whether they carry the result.
- **Reported in every case:** every figure above, per tier and pooled; F1 in full; every method
  where the split's worst seam is larger than SinewSlim's; the unusable and errored
  repositories, with the sampler's reasons.
- **Unparseable files** are counted and listed, and left out.

### Hypotheses

Each is read from the 95% interval of its **population** estimate (weighted by stratum),
pooled over the sample; the pooled, per-tier and per-repository figures are reported beside it.

- **H1 (rescue).** On code written before AI assistants, the combined split rescues at least a
  quarter of the stuck methods: category 3 under the combined split (S3c) is at least 25% of S1,
  and at least 30 methods (the go/no-go bar, fixed 31 October 2026, before any scan).
  **Supported** if the whole interval is at or above 25% and the count is at least 30;
  **refuted** if the whole interval is below 25%; **inconclusive** otherwise.
- **H2 (improvement).** Where extraction alone would slim a method, the combined split chooses
  injection and costs less: K2's improved over the long methods SinewSlim slims.
  **No threshold (decided 1 November 2026): it is reported as an estimate with its interval.**
  OfficeFloor's own code gave 29% (section 2) before this was set, so a share chosen now would be
  chosen knowing it, and would test nothing. H1, whose quarter was fixed before any scan, is the
  test of the expectation. Ties are never counted as
  improvements: the tie-break favours injection, and the tied count is reported beside H2.

The injection split's figures (S2, S3) are reported beside the combined split's, so a reader
sees how much of the rescue is function injection's own and how much the extracted methods
inside the functions.

## 7. Order of work

Each step is a script, run by hand; the values it uses are in `long_method_slim_study/pins.py`.

1. Settle every **[DECIDE]** and **[FILL]** here and in `pins.py`, set `pins.REGISTERED`, and
   commit both. This is registration. `step1_setup.sh` then fetches the pinned release.
2. `step2_sample.sh`: draw the sample with the fixed seed (it refuses another seed, or an
   unregistered plan), and commit the sampler's CSV and derivation.
3. `step3_run.sh`: the sampler clones each usable repository at its pinned commit and calls
   `officefloorslim scan --no-growth`; the JSON for each is kept, raw.
4. `step4_analyse.sh`: the measures and intervals of sections 5 and 6, then the write-up.

## 8. Threats

- **One language.** Java only: the products read Java.
- **A projection.** The sample's code was not written for function injection, so the split's
  plan is what it *would* cost, not what anyone paid. Its migration cost is reported apart.
- **The split's limits decide much.** Loops and lambda bodies are never cut between functions.
  A different choice would change S2 and S3; the choice was made before this plan, for reasons of
  its own. In the combined split they stay whole inside a function, where SinewSlim may slim them.
- **The combined split's tie-break favours injection.** On a tie on the sum, the fewer pieces
  win, so injection is chosen over the one-function plan. Ties are therefore counted apart from
  improvements (K2), and every plan a tie decided is flagged in the raw scans (`tie_by_pieces`).
- **The injection split charges one flow too many** for an early `return` in a method's last
  function (it goes where the end goes), as released in `officefloorslim-split/1` and left so
  (decided 1 November 2026). It can only overstate the injection split's costs, never flatter it;
  the combined split does not charge it for the method as one function.
- **Adding the two costs.** The combined split adds the injection and extraction totals to choose
  its plan, a weight of 1 to 1: both count values crossing a boundary and 1 per part, but a
  different weight could choose differently. The two parts are reported beside the sum.
- **Stars are attention, not quality.** The tiers span attention; they say nothing of craft.
- **Survivorship.** The frame and the stars are GitHub's today. A repository deleted or made
  private since the as-of date is not in the frame, and a repository's tier is its popularity
  now, not then.
- **Dates and authorship.** The as-of commit is chosen by committer date, which rebased or
  imported history can misstate. Code before the date is not certainly hand-written either:
  generators and templates predate AI assistants, and generated directories are only left out
  where they are named so.
- **The size criterion is counted by Lizard** (1.23.0, as the sampler pins it), which does not
  read Java records: a repository near the criterion that uses them could be undercounted and
  excluded. Records arrived as a final feature in Java 16 (March 2021), after the as-of date
  (only as a preview in Java 14 and 15), so this is close to moot.

## 9. Amendments

### Amendment 1 (2 November 2026): OfficeFloorSlim 0.3.0 → 0.5.0, for speed alone

**What happened.** Step 3 ran 69 repositories with OfficeFloorSlim 0.3.0, then stayed on the 70th,
`intoolswetrust/jsignpdf`, for over three hours. A thread dump showed the combined split
(`officefloorslim-split/2`) slimming candidate function bodies with SinewSlim. jsignpdf holds
three NetBeans-generated `initComponents()` methods of 255, 385 and 575 flat statements. Under
`split/2` every run of statements over the target is a candidate body, about n²/2 runs of a
sequence of n statements, and 0.3.0 slimmed each from scratch: about 160,000 SinewSlim searches
for the largest method. Generated GUI code is common in Java of this period, so the step could
not finish in any reasonable time.

**What changed.** OfficeFloorSlim 0.5.0, on SinewSlim 0.2.1, assesses a sequence's runs together
(SinewSlim's `Assessor.runs`): one walk of SinewSlim's search per first statement serves every
run starting there, since the search's states after a run's statements do not depend on what
follows them. The cost model, the limits, the selection and the scan's fields are unchanged;
0.5.0 adds `links` to each plan (the flows between its functions), which this study does not
read. Nothing in sections 1 to 8 changes but the version.

**Evidence that the results are the same.** Before re-pinning:

- SinewSlim's `RunSlimmerTest`: every run of every sequence of its committed parity subset (1,200
  methods, 141,111 runs, 30,590 slimmable) slimmed and assessed both ways: all equal.
- SinewSlim's full parity on `seed3` (the facts only, as before registration): 187,285 methods,
  936,425 results, 0 mismatched.
- The scans of 0.3.0 and the released 0.5.0 jar compared field for field, all but `links` and the
  scan's run time: OfficeFloor's repository (446 long methods), and jsignpdf's 255- and
  385-statement methods (0.3.0: 7 and 36 minutes; 0.5.0: 10 and 27 seconds). All equal.
  The 575-statement method (`SignPdfForm`), scanned by 0.3.0 from its own jar at low priority:
  3 hours 17 minutes (11,843 s); 0.5.0: 75 seconds. All 6 of the file's long methods equal.

**After step 3**, the 69 repositories 0.3.0 had scanned are compared field for field with their
0.5.0 scans, and the result is reported with the analysis, whichever way it falls; the 0.3.0
scans are kept for this (`results-0.3.0-partial/`, not part of the analysis).

**What had been seen.** The sample (`sample/`). The 69 raw 0.3.0 scans existed but had not been
opened, and are not used. Of jsignpdf, to find the cause: the names and sizes of its three
`initComponents()` methods, from its source, and those methods' scans by each version compared
only for equality, no field of them being read. No figure of section 5 had been computed.

### Amendment 2 (3 November 2026): OfficeFloorSlim 0.5.0 → 0.5.1, for speed alone

**What happened.** Step 3 ran 469 repositories with OfficeFloorSlim 0.5.0 before it was stopped
at the 471st. 463 of them took 0.9 hours of scanning together; six took 8.7 hours: MeteoInfo
(3 h 33 min), MyBookshelf (3 h 12 min), jsignpdf, Android-nRF-Mesh-Library and open-liberty (about
34 min each), and AppManager (17 min). `plantuml/plantuml` failed after 9.2 hours (the scan
exited 1), and `Grover-c13/PokeGOAPI-Java` was 41 minutes in when the step was stopped. The cause
was generated tables: methods of thousands of one-line statements, such as an encoding
detector's frequency table (MyBookshelf's `EncodingDetect.initialize_frequencies()`, about 3,670
statements) or a vendored parser's keyword map (jsignpdf's copy of iText, 1,782). 0.5.0 walked
SinewSlim's search from every statement of such a method to its end, and built the facts of
every one of the n²/2 runs to ask of them.

**What changed.** OfficeFloorSlim 0.5.1, on SinewSlim 0.2.2. Three changes, each exact:

- SinewSlim's search keeps only the ways of handling a run that can still bring it to the
  target (a way's lines left only grow as the search goes on), and a walk stops when none is
  left; a run past that point is known not to slim without its facts being built.
- In a flat method that fits one function, the whole method as one function is taken without
  the search when a lower bound on every other plan's total shows none can match it.
- Each statement's jumps are counted once per sequence, not once per run.

The cost model, the limits, the selection and the scan's fields are unchanged. Nothing in
sections 1 to 8 changes but the versions.

**Evidence that the results are the same.** Before re-pinning:

- SinewSlim's `RunSlimmerTest`: every run of its parity subset (141,111 runs), and the 8,347 the
  walk alone answers "cannot be slimmed" for, each checked against slimming from scratch: all
  equal. SinewSlim's full parity on `seed3`: 187,285 methods, 0 mismatched.
- OfficeFloorSlim's `ShortcutTest`: the shortcut's plan against the search's on 400 random flat
  and nearly flat methods (97 taken by the shortcut): all equal.
- The 150 repositories step 3 had scanned when the change was made, cloned again at their pinned
  commits and scanned by the 0.5.1 build, then compared field for field with their 0.5.0 scans,
  all but the checkout path and the run time: 150 of 150 equal. MeteoInfo took 274 s (0.5.0:
  3 h 33 min), MyBookshelf 271 s (3 h 12 min), jsignpdf 333 s (34 min), each run two at a time
  beside step 3.
- An earlier build differed from 0.5.0 in one field of one method (apache/hive). The cause was in
  0.5.0 itself: it keeps the result of a run by the run's first and last lines, and two different
  runs can share them when two statements share a line (`x = f();;`), so whichever is asked of
  first decides both. The earlier build asked in another order. 0.5.1 keeps 0.5.0's order
  exactly, and the 150 were compared again with the final build. The quirk is left as it is for
  this study, so that the instrument's results do not change; it is to be fixed after.
- The released 0.5.1 jar (built by its release from SinewSlim 0.2.2 on Maven Central; the 150 were
  scanned by a local build of the same commits) compared again on MeteoInfo, MyBookshelf,
  jsignpdf and apache/hive: all four equal to 0.5.0 (179, 180, 187 and 29 seconds).

**Step 3 is run again from the start** on 0.5.1, so every scan comes from one jar. **After step
3**, the 469 repositories 0.5.0 had scanned are compared field for field with their 0.5.1 scans,
and the result is reported with the analysis, whichever way it falls; the 0.5.0 scans and run log
are kept for this (`results-0.5.0-partial/`, not part of the analysis). The comparison Amendment 1
promised, of the 69 0.3.0 scans, is made against the 0.5.1 scans.

**What had been seen.** The sample (`sample/`). Of step 3's run log, each repository's status,
error message and scan time. The 469 raw 0.5.0 scans had not been opened, and are not used:
comparing the 150 with 0.5.1 read only whether each pair was equal and, where not, the path of
the differing field. For the apache/hive difference: the differing field's path
(`combined.tie_by_pieces` of one method), that method's file, signature and line in the 0.5.1
scan, and its source, which was then scanned alone by both versions, compared again only for
equality. Of MyBookshelf and jsignpdf, to find the cause: the sizes of their longest flat
statement runs, from their source. No figure of section 5 had been computed.

### Amendment 3 (3 November 2026): OfficeFloorSlim 0.5.1 → 0.5.2, as 0.5.1 changed two results

**What happened.** Step 3 ran all 580 repositories on 0.5.1 in 1 hour 52 minutes. Amendment 2
promised that its scans be compared field for field with the 469 that 0.5.0 had scanned, and the
69 of 0.3.0. The 69 were all equal; of the 469, 467 were equal and 2 were not:
`corretto/corretto-8` (in one method, `DESCrypt.expandKey`, the combined split's functions) and
`yellowstonegames/SquidLib` (in one method, `IsaacRNG.init`, SinewSlim's obstacle). So 0.5.1 was
not the instrument Amendment 2 said it was, and its scans are not used (`results-0.5.1/`, kept,
not part of the analysis).

**The cause.** SinewSlim 0.2.2 dropped, as its search went, the states that already left more
lines than could reach the target, taking it that the lines a state leaves only grow. They can
fall: statements that share a line (both methods are written several statements to a line,
inside loops and ifs) are each counted against it, so a loop or if slimmed from inside can leave
fewer than no lines. The 150 repositories compared before Amendment 2 happened to have no method
where this changed a result, and no test made such a method.

**What changed.** OfficeFloorSlim 0.5.2, on SinewSlim 0.2.3. A state is now dropped only if, after
allowing for the most the later statements can lower its lines left, it can still reach no end
of its walk. The shortcut that took a flat method whole (Amendment 2's second change) is removed:
it never applied to the slow methods, and its bound had the same weakness. Nothing else in
Amendment 2's changes, or in sections 1 to 8, changes but the versions.

**Evidence that the results are the same.** Before re-pinning:

- SinewSlim's `RunSlimmerSharedLinesTest`, new: methods generated with several statements to a
  line inside loops and ifs, nearly all with a statement leaving fewer than no lines. Every run of
  each (329,264) slimmed by the walks and from scratch, and each method (300) by the pruned and
  the whole search under every variant the assessment uses: all equal. Both checks fail on 0.2.2.
- SinewSlim's `RunSlimmerTest` and the full parity on `seed3` (187,285 methods, 0 mismatched), as
  before.
- The two methods' files, and the apache/hive file of Amendment 2, scanned alone by 0.5.0 and
  0.5.2 (a local build, then the released jar): equal.
- 15 of the 111 repositories 0.5.0 had not scanned, scanned by both 0.5.0 and 0.5.2: all equal.
  `plantuml/plantuml`, which 0.5.0 cannot finish (it failed after 9.2 hours), took 443 seconds
  and equals its 0.5.1 scan.

**After step 3**, its scans are compared field for field with the 469 of 0.5.0
(`results-0.5.0-partial/`), and the 69 of 0.3.0, and the result is reported with the analysis,
whichever way it falls. The other 95 repositories 0.5.0 had not scanned are not compared with
0.5.0 before the analysis: running 0.5.0 on them takes hours, and the tests above are what show
the walks exact. Should the comparison of the 469 find any difference, the analysis waits for
its cause.

**What had been seen.** The sample (`sample/`), and step 3's run logs (status, error and time of
each repository). Of the 0.5.1 scans: whether each of the 538 compared was equal and, for the two
that were not, the paths of the differing fields, and each method's file, signature and line;
then those files' source, scanned alone by each version and compared again only for equality.
No figure of section 5 had been computed.

### Amendment 4 (15 November 2026): OfficeFloorSlim 0.5.2 → 0.5.4, as SinewSlim 0.2.3 mispriced a piece inside a loop

**What happened.** On 14 November 2026 an exploratory reading of the scanned methods (step 7, the
width profiles, `width/README.md`; not part of the registered analysis) found that SinewSlim
0.2.3's seam left out an input. A local declared before a loop with no value or a literal one
(`int count = 0`) and written in the loop was, for a run inside the loop that was its only touch
there, neither an input nor moved: the literal rule took the declaration as one that could move
into the piece, which it cannot across the loop's back edge. So a run `count++` was priced with
no input (the extracted method would restart at the literal on every iteration), and a run
`use(last)`, with `last = v` later in the loop, with no role at all (it would not compile). The
injection split reads the same seam (OfficeFloorSlim's `OfficeFloorSplit` builds SinewSlim's
`MethodIndex`), and so does the combined split. The same error was in the concentration-divergence
study's `split.py`, which SinewSlim's parity data is drawn from, and is corrected there
(its `SPLIT.md`, Correction; version 2 of that paper).

**What changed.** OfficeFloorSlim 0.5.4, on SinewSlim 0.2.4. Such a local is an input of a run
inside a loop that writes it; a run of the whole loop still moves its declaration, and a literal
the loop only reads still moves. Nothing else changes: not the cost models, the limits, the
selection, the scan's fields, or anything in sections 1 to 8 but the versions. 0.5.3 changed only
the IntelliJ plugin's icon.

**Evidence of what changes.** Unlike Amendments 1 to 3, this one changes results, and was made to:

- SinewSlim's `LoopSeamTest`, new: the accumulator (`count++`) and the previous iteration's value
  (`use(last)`) are inputs; a run of the whole loop and a literal with no loop still move. The
  parity data regenerated from the corrected `split.py`; SinewSlim's tests (72) and
  OfficeFloorSlim's (77) pass on 0.2.4.
- The 20 repositories of step 7's pilot (`width/data/pilot-sample.csv`, drawn at random from the
  sample, seed 20261114), scanned by 0.5.2 and by a local build of 0.5.2 on the corrected
  SinewSlim, compared method by method: of 4,731 long methods, 114 change in 12 repositories
  (cost 93, width 61, status 10, combined category 13). Statuses: 4 slimmable only with a record
  become not slimmable, 3 slimmable but locked become slimmable, 2 slimmable become locked, 1
  slimmable becomes slimmable only with a record. Combined categories 1 to 4 over the 20: 434, 88,
  286, 214 on 0.5.2; 431, 85, 286, 221 on the correction. Seven repositories' bars move by 1 or 2;
  no go/no-go reading changes. Some costs fall: the search takes the smallest worst seam before the
  smallest cost, so a cheaper segmentation of wider seam, set aside for a narrower one that was
  wrongly priced, can now win; and a structural proposal preferred within one of the best can,
  priced correctly, fall outside it.
- The released 0.5.4 jar scanned the same 20 repositories and equals that local build on every
  field but the version, the run time and the checkout path.

**Step 3 is run again from the start** on 0.5.4, and steps 4 and 5 after it. The 0.5.2 scans and
run log are kept (`results-0.5.2/`, not part of the analysis). **After step 3**, all 580
repositories' scans are compared field for field with their 0.5.2 scans, and every change is
reported with the analysis: the counts of changed methods and fields, each changed status and
category, and every figure of section 5 on both versions. The figures on 0.5.4 are the study's;
the published paper's, on 0.5.2, are not withdrawn but replaced by a new version of it that states
the error, when it was found, and what moved.

**What had been seen.** Everything. Every figure of section 5 had been computed on 0.5.2 and the
paper published with them (doi:10.5281/zenodo.23991507, 6 November 2026). Then the step 7 pilot,
on 20 of the sample's repositories, and the comparison above. The decision to re-pin was not
made on how the results moved: the error is in what an extraction needs, and an instrument
known to price an extraction that would not compile is not the one the plan registered. Nothing
in sections 1 to 8 changes to fit what was seen.


==> anc/README.md <==
# Ancillary data for the paper

*What extraction cannot slim, and whether function injection can. A pre-registered study of
580 Java repositories.* Daniel
Sagenschneider, 2026.

This directory holds the data the paper is computed from and the key to every public repository
involved. The raw scans (one JSON per repository, about 400 MB together) are **not** included: the
study's step 3 reproduces them from the pinned sample and the pinned jar below.

## The repositories

Everything is public and Apache-2.0 licensed.

| Repository | What it is |
|---|---|
| https://github.com/officefloor/long-method-slim-study | **The study and the paper.** The registered analysis plan with its amendments (`docs/ANALYSIS_PLAN.md`, registered by commit `bcb5d48` on 1 November 2026), the pinned values (`long_method_slim_study/pins.py`), the numbered step scripts, the scan hook, the analysis, the post hoc readings, the exploratory step (`exploratory/`), the sample, the run log, the analysis output and the paper with its number generator (`paper/`). |
| https://github.com/officefloor/open-source-repository-sampler | **The sampler.** Release 0.3.0 (commit `25c4bf6`, on PyPI); drew the sample with seed `20261101` as of 1 December 2020, from GitHub's index and the plan's criteria alone, and cloned each repository at its pinned commit for the scan. |
| https://github.com/officefloor/OfficeFloorSlim | **The instrument.** Release 0.5.4 (jar sha256 `34df911c…`, pinned in `pins.py`), whose `scan` command reports every long method's SinewSlim assessment, injection split and combined split; its `DESIGN.md` records the cost models and when each question was decided. |
| https://github.com/officefloor/SinewSlim | **The extraction search** OfficeFloorSlim is built on: release 0.2.4 (Maven Central), under its defaults. |
| https://github.com/officefloor/OfficeFloor | **The framework** whose function injection the split projects. |

## What is here

| Path | What it is |
|---|---|
| `ANALYSIS_PLAN.md` | The registered plan, with Amendments 1 to 4. |
| `pins.py` | Every value the plan fixes: seed, size, criteria, as-of date, versions, the jar's digest, the hypothesis bar. |
| `sample/` | The sampler's CSV (757 drawn, 580 usable) and its derivation (the frame, the command, the strata). |
| `analysis/run-log.jsonl` | Step 3's run log: each repository's commit, status, scan time. |
| `analysis/analysis.json` | Step 4, the registered analysis: every measure per repository, per tier and pooled; the headline figures with their intervals; every method where the split's worst seam is larger than SinewSlim's. |
| `analysis/posthoc.json` | Step 5, the post hoc readings: the test-path sensitivity, the combined split's plans within each category and the rescue over what nothing conventional fixes, H2 read against plain extraction (the sum strictly below SinewSlim's cost itself), the quartiles of each repository's own rescue share, the 16 and 189 methods on which the instrument contradicts its own construction, the composition and the shape (sequence or branching) of the rescued and improved plans, the share of long methods a sequence of functions is the cheaper split for (plain and strict), the concentration of the stuck methods, a lower bound on machine-written code among the category 4 methods, the readings, the scan times, and the scans of OfficeFloorSlim 0.5.2 (set aside by Amendment 4, the figures of the paper's first version) compared field for field with the 0.5.4 scans used (`instrument_versions`: 295 of 580 equal, 4,307 methods differing in the other 285). |
| `../examples/` | The paper's two worked examples (at the bundle's root, beside `main.tex`): `src/main/java/example/Examples.java`, read into the paper's Figure 1 by line range, its `EXTRACT` and `FUNCTION` comments marking the cuts the tools report; `scan.json`, their scan by the pinned release; and `sinewslim-pieces.json`, SinewSlim's pieces with their inputs and outputs. Every cost and piece the paper prints about them comes from these two files. |
| `exploratory/` | Step 6, **exploratory, not registered**, read after the results to choose the next hypotheses: `explore.json` (every figure: the category 4 methods by root cause and refined class, the parameter limit raised, concentration, domains, complexity and coupling divergence), `tables.md` (its tables) and `FINDINGS.md` (what they suggest). The paper's section "What the redesign list holds" and its two exploratory tables are computed from `explore.json`. |

## Commands

From a clone of the study's repository:

    ./step1_setup.sh      # .venv, the pinned sampler, the released jar (sha256-checked), the tests
    ./step2_sample.sh     # the sample, with the plan's seed (it refuses any other)
    ./step3_run.sh        # every repository cloned at its commit and scanned; about two hours
    ./step4_analyse.sh    # results/analysis/analysis.json
    ./step5_paper.sh      # results/analysis/posthoc.json, paper/generated/, paper/main.pdf
    ./step6_explore.sh    # exploratory, not registered: exploratory/results/ (clones the 329 repositories again)


==> anc/analysis/run-log.jsonl <==
{"full_name": "Anuken/Mindustry", "commit": "a476e3cf19693aeab2bc00cfd30750b1ec1c5e36", "status": "done", "error": null, "seconds": 14.2, "finished_utc": "2026-11-15T02:03:39Z"}
{"full_name": "Guardsquare/proguard", "commit": "eb54bfb1d9af7669bc83b747a4636665f0e737f0", "status": "done", "error": null, "seconds": 11.3, "finished_utc": "2026-11-15T02:03:51Z"}
{"full_name": "NormanGyllenhaal/canal-client", "commit": "e25378a32fabdc3b460b5f990ad8ae7077958fa4", "status": "done", "error": null, "seconds": 2.9, "finished_utc": "2026-11-15T02:03:54Z"}
{"full_name": "zzz40500/AndroidSweetSheet", "commit": "221317862bda3fe14c9ada4ff4249496d35f6752", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T02:03:57Z"}
{"full_name": "pegasus-isi/pegasus", "commit": "1ac81007498c07c75254235ca89f782c946740f8", "status": "done", "error": null, "seconds": 20.3, "finished_utc": "2026-11-15T02:04:17Z"}
{"full_name": "liaohuqiu/android-Ultra-Pull-To-Refresh", "commit": "46fdc861243a3d90dca1f5d31f3c82559ee9e4fa", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T02:04:21Z"}
{"full_name": "lets-mica/mica", "commit": "8a56506a67ba0558d9c262eab19d603fd8d0f86a", "status": "done", "error": null, "seconds": 5.0, "finished_utc": "2026-11-15T02:04:26Z"}
{"full_name": "alibaba/DataX", "commit": "30842ca21e910b2a4ebc29eb9647b469f008ed00", "status": "done", "error": null, "seconds": 6.9, "finished_utc": "2026-11-15T02:04:33Z"}
{"full_name": "LineCutFeng/PlayPicdio", "commit": "b6b3830c2f5d8851866d892d38f9518554acc28f", "status": "done", "error": null, "seconds": 5.4, "finished_utc": "2026-11-15T02:04:38Z"}
{"full_name": "apache/hive", "commit": "72d983ae76f420bdb719d33002a9c321a4e4f891", "status": "done", "error": null, "seconds": 110.7, "finished_utc": "2026-11-15T02:06:29Z"}
{"full_name": "rapidoid/rapidoid", "commit": "08c63acec731e076c91cf02fe794ede23b7287a9", "status": "done", "error": null, "seconds": 5.1, "finished_utc": "2026-11-15T02:06:34Z"}
{"full_name": "TheFinestArtist/AndroidBaseUtils", "commit": "c69de3234afbce1ea0f042f6b2300d9c1ac236f9", "status": "done", "error": null, "seconds": 3.1, "finished_utc": "2026-11-15T02:06:37Z"}
{"full_name": "Netflix/zuul", "commit": "232d7a8c968073edddae8b1cb5ae37fd2dcd0e69", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T02:06:41Z"}
{"full_name": "niedev/RTranslator", "commit": "6955eaa04cc0174f602d4e337700f7d21b855660", "status": "done", "error": null, "seconds": 4.0, "finished_utc": "2026-11-15T02:06:45Z"}
{"full_name": "fenixsoft/jvm_book", "commit": "19fe410f16af0c081bb9d9c405c9f19ef32492a0", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T02:06:48Z"}
{"full_name": "liuweiran900217/CloudCrypto", "commit": "cdf820bf9b35d452abd5fd947100fa484a524a03", "status": "done", "error": null, "seconds": 4.2, "finished_utc": "2026-11-15T02:06:52Z"}
{"full_name": "YoKeyword/Fragmentation", "commit": "0394930a3e2368f210df31f2632fb89b9c44e121", "status": "done", "error": null, "seconds": 3.0, "finished_utc": "2026-11-15T02:06:55Z"}
{"full_name": "shzlw/poli", "commit": "5b90d6adc6f839866cb77854ad33f3cd9e1e26e8", "status": "done", "error": null, "seconds": 4.0, "finished_utc": "2026-11-15T02:06:59Z"}
{"full_name": "MyCATApache/Mycat-Server", "commit": "c4c4cabc74505b363f4c5ef337c1f042ae626e75", "status": "done", "error": null, "seconds": 12.5, "finished_utc": "2026-11-15T02:07:12Z"}
{"full_name": "janishar/PlaceHolderView", "commit": "7a4bb8b290ff9ab15c483e0fb1ec1eb7d0f0d508", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T02:07:15Z"}
{"full_name": "gocd/gocd", "commit": "d41b35cfd9079f0d96fb8c91a13ab7c695ce3dd4", "status": "done", "error": null, "seconds": 35.0, "finished_utc": "2026-11-15T02:07:50Z"}
{"full_name": "nginx-clojure/nginx-clojure", "commit": "06a79c92b91313583f4a4e1d1369668d67179938", "status": "done", "error": null, "seconds": 6.7, "finished_utc": "2026-11-15T02:07:57Z"}
{"full_name": "jinhx128/springboot-demo", "commit": "97191271b15f07ad27b4d2b8b5cb670eff275b85", "status": "done", "error": null, "seconds": 3.5, "finished_utc": "2026-11-15T02:08:00Z"}
{"full_name": "Meituan-Dianping/Leaf", "commit": "86a6441d263497b9f9ee321de13422b9c63f0c06", "status": "done", "error": null, "seconds": 2.7, "finished_utc": "2026-11-15T02:08:03Z"}
{"full_name": "spotbugs/spotbugs", "commit": "6fae551848302edc2e3dc0070dd81add3e3f4318", "status": "done", "error": null, "seconds": 23.8, "finished_utc": "2026-11-15T02:08:27Z"}
{"full_name": "Tiviacz1337/Travelers-Backpack", "commit": "bc6df0c203eac204fc8a3ec8ba7eac66dc0b7807", "status": "done", "error": null, "seconds": 4.8, "finished_utc": "2026-11-15T02:08:32Z"}
{"full_name": "apache/flink-cdc", "commit": "a2dea76d96b4938cab0d3fcb834e375e691330de", "status": "done", "error": null, "seconds": 3.0, "finished_utc": "2026-11-15T02:08:35Z"}
{"full_name": "jOOQ/jOOL", "commit": "d79dbf5d2682f4e44c8396d097cae48f94a5dfb7", "status": "done", "error": null, "seconds": 5.1, "finished_utc": "2026-11-15T02:08:40Z"}
{"full_name": "stargate/stargate", "commit": "72072c634e8137b08a35fbff6b7a1a16d1b2d1f0", "status": "done", "error": null, "seconds": 6.2, "finished_utc": "2026-11-15T02:08:46Z"}
{"full_name": "GeyserMC/Geyser", "commit": "ffd0c211fc872f86fac56dda9f5163e55ab930ad", "status": "done", "error": null, "seconds": 5.2, "finished_utc": "2026-11-15T02:08:51Z"}
{"full_name": "la-team/light-admin", "commit": "2d8875f3dcfb0ed10fcabd92be50d36032f28bf3", "status": "done", "error": null, "seconds": 4.3, "finished_utc": "2026-11-15T02:08:55Z"}
{"full_name": "apache/dubbo", "commit": "fd7597a879fe5ecf21bb951e3e413a62321f0dee", "status": "done", "error": null, "seconds": 14.9, "finished_utc": "2026-11-15T02:09:10Z"}
{"full_name": "RipMeApp/ripme", "commit": "e0d40df5adc6618d962d939edaba8ed620f1bd78", "status": "done", "error": null, "seconds": 5.5, "finished_utc": "2026-11-15T02:09:16Z"}
{"full_name": "airbnb/epoxy", "commit": "913e6e8f0c57b1e73327d2329dc592093f1edab7", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T02:09:19Z"}
{"full_name": "ryderchan/point-to-offer-edition2", "commit": "59b2c3e0f5b54496a1ab85317bb07b763e4435df", "status": "done", "error": null, "seconds": 3.9, "finished_utc": "2026-11-15T02:09:23Z"}
{"full_name": "zfile-dev/zfile", "commit": "75f5de6b9a2ccb5b57693fdee104e39b1f6cec02", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:09:26Z"}
{"full_name": "halo-dev/halo", "commit": "a05c74ae387b1a8f384ac0dacd6ab88ee934481e", "status": "done", "error": null, "seconds": 5.0, "finished_utc": "2026-11-15T02:09:31Z"}
{"full_name": "yuyakaido/CardStackView", "commit": "b803b8ae1e18b38f326a813167a0b24587b3aa32", "status": "done", "error": null, "seconds": 2.6, "finished_utc": "2026-11-15T02:09:34Z"}
{"full_name": "springframeworkguru/sfg-pet-clinic", "commit": "e074c0170fb9854c828d36f32abb16f9b0a0190f", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:09:37Z"}
{"full_name": "xuexiangjys/XUI", "commit": "a534a4bba9f10c28ee7a2be4b71fd47d60fef930", "status": "done", "error": null, "seconds": 12.5, "finished_utc": "2026-11-15T02:09:50Z"}
{"full_name": "artem-zinnatullin/qualitymatters", "commit": "47e484b691da83e66d7446be6344e8966d64f784", "status": "done", "error": null, "seconds": 2.6, "finished_utc": "2026-11-15T02:09:52Z"}
{"full_name": "joelittlejohn/jsonschema2pojo", "commit": "98d1e6ab69ba7d9cda851d1dc901e6d2a54062e6", "status": "done", "error": null, "seconds": 3.9, "finished_utc": "2026-11-15T02:09:56Z"}
{"full_name": "spring-io/start.spring.io", "commit": "f86840285f93eac7e381ea6875984b1d3b60dc2e", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T02:10:00Z"}
{"full_name": "senbox-org/snap-engine", "commit": "19be5886526db83b32adc073162bdae86928670f", "status": "done", "error": null, "seconds": 34.8, "finished_utc": "2026-11-15T02:10:35Z"}
{"full_name": "reactive-streams/reactive-streams-jvm", "commit": "006202eb877c54cf64b258a8a78328e4fb38cab6", "status": "done", "error": null, "seconds": 3.9, "finished_utc": "2026-11-15T02:10:39Z"}
{"full_name": "maoruibin/GankDaily", "commit": "bbdf5a79c336968ed7308d562aeff4ede8dd2736", "status": "done", "error": null, "seconds": 2.7, "finished_utc": "2026-11-15T02:10:41Z"}
{"full_name": "jenkinsci/jenkins", "commit": "bb74a3630c17f5beddfe183e95bfa78edf3096b8", "status": "done", "error": null, "seconds": 23.1, "finished_utc": "2026-11-15T02:11:04Z"}
{"full_name": "waylau/netty-4-user-guide-demos", "commit": "d2ffdd706d95ae5ed8422efc4af2cf7369bd5f2d", "status": "done", "error": null, "seconds": 4.7, "finished_utc": "2026-11-15T02:11:09Z"}
{"full_name": "Meituan-Dianping/walle", "commit": "1f1cbbfdb0344211559b1bbbbd735ee7ab128bb1", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:11:12Z"}
{"full_name": "nmyphp/tbschedule", "commit": "fd32a0187abc440046d87f55a5f8452b7c1b4f4d", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T02:11:16Z"}
{"full_name": "houbb/sensitive-word", "commit": "043bba5e8d15d9c56356f208844e895ec69ad68b", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:11:19Z"}
{"full_name": "phimpme/phimpme-android-v1", "commit": "efaaa06cf822335e2050de9e8b8572abefa76a5a", "status": "done", "error": null, "seconds": 4.2, "finished_utc": "2026-11-15T02:11:23Z"}
{"full_name": "wengwh/plumdo-work", "commit": "11144d42dd9f84a765581f7ca2870a1b06ca98b4", "status": "done", "error": null, "seconds": 4.9, "finished_utc": "2026-11-15T02:11:28Z"}
{"full_name": "yanzhenjie/AndPermission", "commit": "00bedd6a3a939ce6dab22885723699025c63377b", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:11:31Z"}
{"full_name": "M66B/FairEmail", "commit": "5062b46a8bb3f391d21b559fcd3790ee7b9ec5e6", "status": "done", "error": null, "seconds": 18.5, "finished_utc": "2026-11-15T02:11:50Z"}
{"full_name": "processing/processing", "commit": "94144be998354ecf7a06d5301b7b4fab72df724c", "status": "done", "error": null, "seconds": 14.7, "finished_utc": "2026-11-15T02:12:05Z"}
{"full_name": "opendroneid/receiver-android", "commit": "a85ffc259a56f50a06355e4a0d1609d484e01ffc", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T02:12:08Z"}
{"full_name": "Tencent/QMUI_Android", "commit": "984a60ae1851ba19f1222f3a83ea4bf21b9a1d4c", "status": "done", "error": null, "seconds": 8.0, "finished_utc": "2026-11-15T02:12:16Z"}
{"full_name": "mircokroon/minecraft-world-downloader", "commit": "2082c30e4c37cf786d735abfc4433d1aa69248c3", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T02:12:20Z"}
{"full_name": "rome753/webrtc-android-tutorial", "commit": "f528e53c3bd33d57f241267df665af25f11905b8", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:12:23Z"}
{"full_name": "auth0/java-jwt", "commit": "91ff7fc011ccb71bb314742e0058cf084592a0f9", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T02:12:26Z"}
{"full_name": "sirthias/parboiled", "commit": "b011897f14d8f11d5a330cce7b04baa8857439b0", "status": "done", "error": null, "seconds": 3.9, "finished_utc": "2026-11-15T02:12:30Z"}
{"full_name": "naman14/S-Tools", "commit": "1dc10b880e8344c28fe1ef4459a85238093af99f", "status": "done", "error": null, "seconds": 4.1, "finished_utc": "2026-11-15T02:12:34Z"}
{"full_name": "didi/KnowStreaming", "commit": "aea63cad5271e7c47fab3592a24081b215e50f84", "status": "done", "error": null, "seconds": 5.4, "finished_utc": "2026-11-15T02:12:40Z"}
{"full_name": "cglib/cglib", "commit": "975e481faf39c91b8ac5b9b3d62822b7c52c5f47", "status": "done", "error": null, "seconds": 4.2, "finished_utc": "2026-11-15T02:12:44Z"}
{"full_name": "apache/dolphinscheduler", "commit": "b46044d59232dc3710cffcecd9de33a1ddb05878", "status": "done", "error": null, "seconds": 9.9, "finished_utc": "2026-11-15T02:12:54Z"}
{"full_name": "ukanth/afwall", "commit": "6cf41c4d7a4aacdc0b7c3c1b4b600d42322a057a", "status": "done", "error": null, "seconds": 4.8, "finished_utc": "2026-11-15T02:12:59Z"}
{"full_name": "javaee-samples/javaee8-samples", "commit": "81d4b6b04c2754f8d3905d76283d3a524da84109", "status": "done", "error": null, "seconds": 3.8, "finished_utc": "2026-11-15T02:13:02Z"}
{"full_name": "bingoogolapple/BGASwipeBackLayout-Android", "commit": "6925cbeb63a00cfb5e0f2a78ab976cb9b6d02310", "status": "done", "error": null, "seconds": 2.9, "finished_utc": "2026-11-15T02:13:05Z"}
{"full_name": "intoolswetrust/jsignpdf", "commit": "89daddf4d1a47dcc52fda120b8528d5207406032", "status": "done", "error": null, "seconds": 180.0, "finished_utc": "2026-11-15T02:16:05Z"}
{"full_name": "apereo/cas", "commit": "fe0926b68d202901cba50e56c17b3a7ed1266b00", "status": "done", "error": null, "seconds": 31.4, "finished_utc": "2026-11-15T02:16:37Z"}
{"full_name": "rockerhieu/emojicon", "commit": "c96c4a4f113b4403ea92d1f34f67fb8b9bd5c2e4", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:16:40Z"}
{"full_name": "sirthias/pegdown", "commit": "19ca3d3d2bea5df19eb885260ab24f1200a16452", "status": "done", "error": null, "seconds": 3.1, "finished_utc": "2026-11-15T02:16:43Z"}
{"full_name": "f4b6a3/uuid-creator", "commit": "d60f37b48501c2d4e6f03ec2ccb77591224dd349", "status": "done", "error": null, "seconds": 3.5, "finished_utc": "2026-11-15T02:16:46Z"}
{"full_name": "Doikki/DKVideoPlayer", "commit": "3333de85b29c3d0c0ea1e97a4f77e3d2617a14f5", "status": "done", "error": null, "seconds": 4.3, "finished_utc": "2026-11-15T02:16:51Z"}
{"full_name": "microservices-patterns/ftgo-application", "commit": "a835e23bb0f3bc92dd712ff48a1510496ecb10fa", "status": "done", "error": null, "seconds": 4.4, "finished_utc": "2026-11-15T02:16:55Z"}
{"full_name": "nolanlawson/Catlog", "commit": "0aabc54189ff908c76e18e2f54e08ffcc173009c", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T02:16:59Z"}
{"full_name": "macrozheng/springcloud-learning", "commit": "8495875bd3d97009e8fe2ce64b38983ce1aff80a", "status": "done", "error": null, "seconds": 3.3, "finished_utc": "2026-11-15T02:17:02Z"}
{"full_name": "flavienlaurent/datetimepicker", "commit": "0f5d3999955e2171021e8bcdc1c07059c0486fe7", "status": "done", "error": null, "seconds": 4.2, "finished_utc": "2026-11-15T02:17:06Z"}
{"full_name": "caelum/vraptor4", "commit": "593ce9ad60f9d38c360881b2132417c56b8cc093", "status": "done", "error": null, "seconds": 4.0, "finished_utc": "2026-11-15T02:17:10Z"}
{"full_name": "fuzhengwei/itstack-demo-design", "commit": "ba613809615cb594794fe6252fb755c6a6eab227", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:17:13Z"}
{"full_name": "AxonIQ/AxonFramework", "commit": "d350455573274407773e8afbb05c68c97ed570ec", "status": "done", "error": null, "seconds": 13.9, "finished_utc": "2026-11-15T02:17:27Z"}
{"full_name": "manmal/hn-android", "commit": "0482e21dff4ec2097a3157ebb845cfbcedeb600e", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:17:30Z"}
{"full_name": "daniulive/SmarterStreaming", "commit": "7ba3044a2e1b43e4e201f288c33959d8213c2cee", "status": "done", "error": null, "seconds": 4.6, "finished_utc": "2026-11-15T02:17:35Z"}
{"full_name": "mahmoudparsian/data-algorithms-book", "commit": "2614f81d88b9387affc2749ed54363b95f4a99f7", "status": "done", "error": null, "seconds": 4.8, "finished_utc": "2026-11-15T02:17:40Z"}
{"full_name": "alibaba/arthas", "commit": "9c847d2dd577ef3f892884c7368d7ddfaaf6ed13", "status": "done", "error": null, "seconds": 6.1, "finished_utc": "2026-11-15T02:17:46Z"}
{"full_name": "opencollab/jlatexmath", "commit": "7995ce52b2699c9a3a8428a94c1f3762cdcb0284", "status": "done", "error": null, "seconds": 4.2, "finished_utc": "2026-11-15T02:17:50Z"}
{"full_name": "amitshekhariitbhu/Android-Debug-Database", "commit": "30cbc73093ace9a13be57a2b1220759a5cdfe1d4", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:17:53Z"}
{"full_name": "alibaba/cobar", "commit": "bc36a14d4a3f8acc0db0b3b07a7db8d38afefda5", "status": "done", "error": null, "seconds": 8.8, "finished_utc": "2026-11-15T02:18:02Z"}
{"full_name": "AdguardTeam/ContentBlocker", "commit": "368b365bad21229666e4566c12144cfd2fd284ba", "status": "done", "error": null, "seconds": 3.1, "finished_utc": "2026-11-15T02:18:05Z"}
{"full_name": "google/google-java-format", "commit": "d25a84487dd5b32ebba5112a7d51081162b6ab26", "status": "done", "error": null, "seconds": 4.0, "finished_utc": "2026-11-15T02:18:09Z"}
{"full_name": "h2database/h2database", "commit": "485c49961de8593c04b38eaf0405c0a7a1028f3a", "status": "done", "error": null, "seconds": 24.1, "finished_utc": "2026-11-15T02:18:33Z"}
{"full_name": "dsg-titech/simblock", "commit": "068c49cf47da87d5441b3ec43a57fba2c70c2a53", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:18:36Z"}
{"full_name": "google/error-prone", "commit": "4c49d590e41e875cc91d6061e6cb986f0ede559c", "status": "done", "error": null, "seconds": 16.5, "finished_utc": "2026-11-15T02:18:53Z"}
{"full_name": "chenBingX/SuperTextView", "commit": "94ca8de365740f396ce2494301f85c08832272cb", "status": "done", "error": null, "seconds": 4.9, "finished_utc": "2026-11-15T02:18:58Z"}
{"full_name": "meteoinfo/MeteoInfo", "commit": "e59ee1a43bf6abb88033e8da0155ef5a0c7d3178", "status": "done", "error": null, "seconds": 170.9, "finished_utc": "2026-11-15T02:21:49Z"}
{"full_name": "junixapp/XPopup", "commit": "fd1171ec3455febafa2058b9404752623a07cee0", "status": "done", "error": null, "seconds": 3.3, "finished_utc": "2026-11-15T02:21:52Z"}
{"full_name": "sgroschupf/zkclient", "commit": "03ccf12c70aca2f771bfcd94d44dc7c4d4a1495e", "status": "done", "error": null, "seconds": 3.7, "finished_utc": "2026-11-15T02:21:56Z"}
{"full_name": "leslie1015/list-tool", "commit": "e3f6335891c47f3e37a2dfed81e7a1fd0f8cdb8d", "status": "done", "error": null, "seconds": 3.1, "finished_utc": "2026-11-15T02:21:59Z"}
{"full_name": "moquette-io/moquette", "commit": "4665c5e6eec4365aca84362f9b7a6f3f39eb9b12", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T02:22:02Z"}
{"full_name": "commonsguy/cw-omnibus", "commit": "f2ffeb687d002f4a41b52a6ef5bb2580eb6a4ed6", "status": "done", "error": null, "seconds": 12.0, "finished_utc": "2026-11-15T02:22:14Z"}
{"full_name": "kagkarlsson/db-scheduler", "commit": "70d32e4fb2a54aadcb88229335a570ceef9ad437", "status": "done", "error": null, "seconds": 4.2, "finished_utc": "2026-11-15T02:22:18Z"}
{"full_name": "JustinRoom/JSCKit", "commit": "f5547ab61e08ae99b6051ae163cb8a1e6bd93475", "status": "done", "error": null, "seconds": 4.6, "finished_utc": "2026-11-15T02:22:23Z"}
{"full_name": "thinkaurelius/titan", "commit": "ee226e52415b8bf43b700afac75fa5b9767993a5", "status": "done", "error": null, "seconds": 15.7, "finished_utc": "2026-11-15T02:22:39Z"}
{"full_name": "pkanyue/jboot-admin", "commit": "8c2fcb4994474e44a06dd223d73ae2f699084752", "status": "done", "error": null, "seconds": 4.6, "finished_utc": "2026-11-15T02:22:43Z"}
{"full_name": "APIJSON/APIJSON", "commit": "5d23942b2e19c4e8e62e24e4582dace3befd4cf1", "status": "done", "error": null, "seconds": 5.0, "finished_utc": "2026-11-15T02:22:48Z"}
{"full_name": "apache/httpcomponents-client", "commit": "871ee6bde7c47f0967a133c5ece867d679dddafa", "status": "done", "error": null, "seconds": 9.6, "finished_utc": "2026-11-15T02:22:58Z"}
{"full_name": "qyxxjd/CommonAdapter", "commit": "a6f2680071f081e60b5291cbbf93956d60cb5571", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T02:23:01Z"}
{"full_name": "netty/netty", "commit": "c41d46111dc37aaf9c8ee7aec162d87221df1d70", "status": "done", "error": null, "seconds": 29.3, "finished_utc": "2026-11-15T02:23:31Z"}
{"full_name": "cachecats/coderiver", "commit": "16081ae7fc9d5a0b3d0ca75b1120111232e99888", "status": "done", "error": null, "seconds": 3.5, "finished_utc": "2026-11-15T02:23:34Z"}
{"full_name": "jchambers/pushy", "commit": "a3f3e908006785312c01fcb706f018074e8a041d", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T02:23:38Z"}
{"full_name": "alibaba/QLExpress", "commit": "9f652cab914aacc2c6917f0325aa4af7e0b87836", "status": "done", "error": null, "seconds": 3.9, "finished_utc": "2026-11-15T02:23:42Z"}
{"full_name": "madflow/flow-netbeans-markdown", "commit": "69e00006c85e69c2a1e798a7bd5624af0e5aac59", "status": "done", "error": null, "seconds": 4.2, "finished_utc": "2026-11-15T02:23:46Z"}
{"full_name": "chillzhuang/SpringBlade", "commit": "16cb17e6a2bb20dd58daff17f43518a547d150de", "status": "done", "error": null, "seconds": 4.7, "finished_utc": "2026-11-15T02:23:51Z"}
{"full_name": "mvel/mvel", "commit": "f33227ec8f785b97cc69c7f58a097fd05d259fc4", "status": "done", "error": null, "seconds": 7.4, "finished_utc": "2026-11-15T02:23:58Z"}
{"full_name": "obsidiandynamics/kafdrop", "commit": "a62c331e00ce3d402cf290b1ac878d1810f30458", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T02:24:02Z"}
{"full_name": "Twitter4J/Twitter4J", "commit": "8376fade8d557896bb9319fb46e39a55b134b166", "status": "done", "error": null, "seconds": 6.0, "finished_utc": "2026-11-15T02:24:08Z"}
{"full_name": "ysc/superword", "commit": "fad61fad5ea688ff5bf8838ee2a9b5ba2ae81349", "status": "done", "error": null, "seconds": 3.9, "finished_utc": "2026-11-15T02:24:12Z"}
{"full_name": "dromara/hmily", "commit": "43b7ebaab46a107798fc2e9e8b3e6085000fde72", "status": "done", "error": null, "seconds": 6.6, "finished_utc": "2026-11-15T02:24:18Z"}
{"full_name": "dodola/AnoleFix", "commit": "212d0b5ff790cbe22750fb8e8eb249e8ca28d32d", "status": "done", "error": null, "seconds": 4.0, "finished_utc": "2026-11-15T02:24:22Z"}
{"full_name": "javiersantos/MLManager", "commit": "81db3317b7b23bae09f19f9cdd81ce38342a965e", "status": "done", "error": null, "seconds": 2.7, "finished_utc": "2026-11-15T02:24:25Z"}
{"full_name": "kongchen/swagger-maven-plugin", "commit": "e4cf3af6ed4a4987b2269a05b7037549bc4a5511", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:24:28Z"}
{"full_name": "luckybilly/PreLoader", "commit": "2b023c4bed9e9254b52d894dc48620f685a3acc2", "status": "done", "error": null, "seconds": 2.8, "finished_utc": "2026-11-15T02:24:31Z"}
{"full_name": "changmingxie/tcc-transaction", "commit": "dfba39fda293093cd74b707e66e8c9c7ded74506", "status": "done", "error": null, "seconds": 3.8, "finished_utc": "2026-11-15T02:24:35Z"}
{"full_name": "ICT-BDA/EasyML", "commit": "b3a7bb57476090496b0ae4c6def83f1e171f4339", "status": "done", "error": null, "seconds": 4.8, "finished_utc": "2026-11-15T02:24:40Z"}
{"full_name": "apache/hadoop", "commit": "6a1d7d9ed255f43983667166793e4db16a513881", "status": "done", "error": null, "seconds": 152.6, "finished_utc": "2026-11-15T02:27:12Z"}
{"full_name": "wenmingvs/AndroidProcess", "commit": "0c05dd14279cc3dc32baffdbb94e76d5ead56f33", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T02:27:16Z"}
{"full_name": "geonetwork/core-geonetwork", "commit": "cd06ec7a02e5c30e2063a1866caa4c759468ccfd", "status": "done", "error": null, "seconds": 22.6, "finished_utc": "2026-11-15T02:27:38Z"}
{"full_name": "vavr-io/vavr", "commit": "15300b0e8068626a86a5d0c5b68fb1dcd2b019ac", "status": "done", "error": null, "seconds": 6.1, "finished_utc": "2026-11-15T02:27:44Z"}
{"full_name": "Ouyangan/hunt-admin", "commit": "091af3b8e76c8ba4b5a96aa7151f7da433a717bb", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T02:27:48Z"}
{"full_name": "HMCL-dev/HMCL", "commit": "8108f11c4584b03b868a4869c099ee0bf24fd81c", "status": "done", "error": null, "seconds": 5.9, "finished_utc": "2026-11-15T02:27:54Z"}
{"full_name": "microcks/microcks", "commit": "ac11ac16466f149f106c5d2b92a19137b346b986", "status": "done", "error": null, "seconds": 4.4, "finished_utc": "2026-11-15T02:27:58Z"}
{"full_name": "EricBerendsen/dvbinspector", "commit": "2fb8601ba90ec7723cb25563c8ffcd14c5957566", "status": "done", "error": null, "seconds": 8.2, "finished_utc": "2026-11-15T02:28:06Z"}
{"full_name": "Angel-ML/angel", "commit": "28c969ba6a02d95b61d61b075e0fdbb53d60917f", "status": "done", "error": null, "seconds": 18.6, "finished_utc": "2026-11-15T02:28:25Z"}
{"full_name": "daniel-cues/NMapGUI", "commit": "13ecb2702127d35a95b46d6371e657a279d12b0d", "status": "done", "error": null, "seconds": 3.0, "finished_utc": "2026-11-15T02:28:28Z"}
{"full_name": "gedoor/MyBookshelf", "commit": "db571f046b7cae8c1ce222753ddd01cc7daf0eab", "status": "done", "error": null, "seconds": 147.2, "finished_utc": "2026-11-15T02:30:55Z"}
{"full_name": "luxiaoxun/NettyRpc", "commit": "62c5b430c04eb85328ee27c565d64122dc1f8aa9", "status": "done", "error": null, "seconds": 2.8, "finished_utc": "2026-11-15T02:30:58Z"}
{"full_name": "YunaiV/yudao-cloud", "commit": "49250ebf4533f316e09e49561aae4500b31e3e41", "status": "done", "error": null, "seconds": 6.6, "finished_utc": "2026-11-15T02:31:04Z"}
{"full_name": "alibaba/canal", "commit": "d7414258959608f39316461c008df9e9d720df5a", "status": "done", "error": null, "seconds": 10.1, "finished_utc": "2026-11-15T02:31:14Z"}
{"full_name": "SonarSource/sonarqube", "commit": "736bfc4d5ae032edaf556ee8a41efc1d9b9ce4f9", "status": "done", "error": null, "seconds": 48.6, "finished_utc": "2026-11-15T02:32:03Z"}
{"full_name": "Lanchon/haystack", "commit": "050d6319ad2f7b4a0558d8d61ce158d12a83e99c", "status": "done", "error": null, "seconds": 2.7, "finished_utc": "2026-11-15T02:32:06Z"}
{"full_name": "JoanZapata/android-pdfview", "commit": "8f239bb91ab56ff3066739dc44bccf8b1753b0ba", "status": "done", "error": null, "seconds": 3.0, "finished_utc": "2026-11-15T02:32:09Z"}
{"full_name": "oschina/android-app", "commit": "f0f151fa40824da14ad30e48208be67064968b4c", "status": "done", "error": null, "seconds": 5.2, "finished_utc": "2026-11-15T02:32:14Z"}
{"full_name": "twitter/Serial", "commit": "a91e9cdfbfe0914b6567930be7d531c1b5d94eb1", "status": "done", "error": null, "seconds": 3.9, "finished_utc": "2026-11-15T02:32:18Z"}
{"full_name": "pkilller/super-jadx", "commit": "d54671c725b30139ff6668cddb91ea869c90224c", "status": "done", "error": null, "seconds": 6.7, "finished_utc": "2026-11-15T02:32:25Z"}
{"full_name": "CodePlato3721/shiro-redis", "commit": "c6daaa73e56cbd649f90c722498de2d6773ac209", "status": "done", "error": null, "seconds": 2.7, "finished_utc": "2026-11-15T02:32:27Z"}
{"full_name": "XiaoMi/android_tv_metro", "commit": "1f85d7b9e6a07c9004a5fcb1e6c99dd79ced8d1a", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T02:32:31Z"}
{"full_name": "alibaba/Sentinel", "commit": "6f7d4d09e2082381c7e11d02d82fecce5e9984a0", "status": "done", "error": null, "seconds": 8.7, "finished_utc": "2026-11-15T02:32:40Z"}
{"full_name": "6thsolution/EasyMVP", "commit": "56fbaed3197d8aeaec22dc4b74354b60b07fa194", "status": "done", "error": null, "seconds": 3.0, "finished_utc": "2026-11-15T02:32:43Z"}
{"full_name": "ncanode-kz/NCANode", "commit": "f43c051871009c9683aa650ae5c28263e008cf3b", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T02:32:46Z"}
{"full_name": "plantuml/plantuml", "commit": "2404fb605b6749af11e5d666860fa39a7f7b4547", "status": "done", "error": null, "seconds": 442.7, "finished_utc": "2026-11-15T02:40:09Z"}
{"full_name": "venshine/WheelView", "commit": "3f8ba68616e176500de620af6b24a5fc3d5d7b7d", "status": "done", "error": null, "seconds": 2.6, "finished_utc": "2026-11-15T02:40:11Z"}
{"full_name": "MuntashirAkon/AppManager", "commit": "f62e9da3c6828f567af12623b1551c29c6a31aa9", "status": "done", "error": null, "seconds": 125.0, "finished_utc": "2026-11-15T02:42:16Z"}
{"full_name": "CellularPrivacy/Android-IMSI-Catcher-Detector", "commit": "7442d4d4a30eaac0443a97b11e2d2812ade654ba", "status": "done", "error": null, "seconds": 5.2, "finished_utc": "2026-11-15T02:42:21Z"}
{"full_name": "yangchong211/YCSlideLayout", "commit": "64ba8a90a187a88cfbede205cee7d2536527d67d", "status": "done", "error": null, "seconds": 2.9, "finished_utc": "2026-11-15T02:42:24Z"}
{"full_name": "GoogleContainerTools/jib", "commit": "ee5625503b63dda715362e63a3347a8516b33c19", "status": "done", "error": null, "seconds": 7.1, "finished_utc": "2026-11-15T02:42:31Z"}
{"full_name": "Trinea/android-common", "commit": "84350f7f3346eb96408509e011a78f53004770fb", "status": "done", "error": null, "seconds": 6.3, "finished_utc": "2026-11-15T02:42:38Z"}
{"full_name": "jeddict/jeddict-modeler", "commit": "d3b8793682c4fa075dc84c7b6dc7172c56eb2431", "status": "done", "error": null, "seconds": 14.1, "finished_utc": "2026-11-15T02:42:52Z"}
{"full_name": "apache/pinot", "commit": "b31b82eca4f9d7ea1df4e2aa500da9a211a75c13", "status": "done", "error": null, "seconds": 36.1, "finished_utc": "2026-11-15T02:43:28Z"}
{"full_name": "xtuhcy/gecco", "commit": "084f7988fc7ef34473dde11fa46e6dca4ba1bd0d", "status": "done", "error": null, "seconds": 2.9, "finished_utc": "2026-11-15T02:43:31Z"}
{"full_name": "yellowstonegames/SquidLib", "commit": "49ee7108cb0597747d9ac9c347009f3f558cdcfe", "status": "done", "error": null, "seconds": 24.4, "finished_utc": "2026-11-15T02:43:55Z"}
{"full_name": "apache/iceberg", "commit": "1acbc2a3302c987981470b6faa031b2b31f5a1e7", "status": "done", "error": null, "seconds": 13.4, "finished_utc": "2026-11-15T02:44:09Z"}
{"full_name": "xurui1995/Sword-pointing-to-offer", "commit": "754dd6aa5cba24f2fcbc00cb9b530be6f77cd92c", "status": "done", "error": null, "seconds": 2.4, "finished_utc": "2026-11-15T02:44:11Z"}
{"full_name": "lecho/hellocharts-android", "commit": "c41419c9afa097452dee823c7eba0e5136aa96bd", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:44:14Z"}
{"full_name": "hitherejoe/Vineyard", "commit": "895577b4c2b79365fba2acaeb1662f44018469f1", "status": "done", "error": null, "seconds": 3.7, "finished_utc": "2026-11-15T02:44:18Z"}
{"full_name": "karma9874/AndroRAT", "commit": "fc8c29ec53c8b804957172ccdc83ed60d470f531", "status": "done", "error": null, "seconds": 4.6, "finished_utc": "2026-11-15T02:44:23Z"}
{"full_name": "tinkerpop/blueprints", "commit": "5f352041952cf68b320ed6aee8fa9ed87a269237", "status": "done", "error": null, "seconds": 5.2, "finished_utc": "2026-11-15T02:44:28Z"}
{"full_name": "Tencent/Shadow", "commit": "227902e52d7bb684ddf96e3f9f25d5a60f51e63e", "status": "done", "error": null, "seconds": 4.3, "finished_utc": "2026-11-15T02:44:32Z"}
{"full_name": "landy8530/DesignPatterns", "commit": "be08a3ff79094c8dff94fdeb555047aa4620bf43", "status": "done", "error": null, "seconds": 3.5, "finished_utc": "2026-11-15T02:44:36Z"}
{"full_name": "greenrobot/EventBus", "commit": "1d995077d0b620a6aae9c60a8b96443113752305", "status": "done", "error": null, "seconds": 3.1, "finished_utc": "2026-11-15T02:44:39Z"}
{"full_name": "frogermcs/GithubClient", "commit": "6af0fa84252575c53dcd4d1c2016fe6f7bf5c145", "status": "done", "error": null, "seconds": 2.6, "finished_utc": "2026-11-15T02:44:41Z"}
{"full_name": "tranleduy2000/javaide", "commit": "fddee3ec2b0de9501b0d01bac4afeb86146d0c42", "status": "done", "error": null, "seconds": 40.4, "finished_utc": "2026-11-15T02:45:22Z"}
{"full_name": "Qihoo360/RePlugin", "commit": "4b6e2f917c8be6db07f311fc1edf537c4c7a39e6", "status": "done", "error": null, "seconds": 4.7, "finished_utc": "2026-11-15T02:45:26Z"}
{"full_name": "Arello-Mobile/Moxy", "commit": "6b47089822ab4fa33b4caf05e19f03d6f7d63cf1", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T02:45:30Z"}
{"full_name": "dCache/dcache", "commit": "527bf73b17827a08d24ec5872946427d0135773e", "status": "done", "error": null, "seconds": 31.8, "finished_utc": "2026-11-15T02:46:02Z"}
{"full_name": "hs-web/hsweb-framework", "commit": "31567a1fb97e622d68d2fa09498129548ca0ec2a", "status": "done", "error": null, "seconds": 3.8, "finished_utc": "2026-11-15T02:46:06Z"}
{"full_name": "baiiu/DropDownMenu", "commit": "445a23adbe0b190e13c06c2a2c799ad9a82636ac", "status": "done", "error": null, "seconds": 2.7, "finished_utc": "2026-11-15T02:46:08Z"}
{"full_name": "mosmetro-android/mosmetro-android", "commit": "38b14deec997006c20afe269d741dfbe8ca62b12", "status": "done", "error": null, "seconds": 3.7, "finished_utc": "2026-11-15T02:46:12Z"}
{"full_name": "deeplearning4j/deeplearning4j", "commit": "a1fcc5f19f0f637e83252b00982b3f12b401f679", "status": "done", "error": null, "seconds": 59.2, "finished_utc": "2026-11-15T02:47:11Z"}
{"full_name": "Col-E/Recaf", "commit": "96dfcf1a48c00008e19e3682c4015c5405e5f588", "status": "done", "error": null, "seconds": 5.4, "finished_utc": "2026-11-15T02:47:17Z"}
{"full_name": "ShprAlex/SproutLife", "commit": "3f496fe6d1b83a75009e616bb49f023803492fa0", "status": "done", "error": null, "seconds": 5.5, "finished_utc": "2026-11-15T02:47:22Z"}
{"full_name": "motianhuo/wechat", "commit": "70d0fca84415be30e790a36263e9cae3a31a38eb", "status": "done", "error": null, "seconds": 4.7, "finished_utc": "2026-11-15T02:47:27Z"}
{"full_name": "cgeo/cgeo", "commit": "fff03342fb0ad73bed90c3401f1d2f542bdb8d94", "status": "done", "error": null, "seconds": 12.0, "finished_utc": "2026-11-15T02:47:39Z"}
{"full_name": "yangchong211/YCThreadPool", "commit": "f0f07aa234a5a7c797553b37ed915bb44f845971", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:47:42Z"}
{"full_name": "apache/zookeeper", "commit": "ef1f12fbe8865aaa675adf8f844487e71e1b6a77", "status": "done", "error": null, "seconds": 14.4, "finished_utc": "2026-11-15T02:47:56Z"}
{"full_name": "eclipse-openvsx/openvsx", "commit": "ec62061ad4ad9d3a050b9b41c16d902f7f617253", "status": "done", "error": null, "seconds": 3.8, "finished_utc": "2026-11-15T02:48:00Z"}
{"full_name": "leolewis/openvisualtraceroute", "commit": "c8e02ed6af390004ad8468ce9ea35bdc0f459f0a", "status": "done", "error": null, "seconds": 5.8, "finished_utc": "2026-11-15T02:48:06Z"}
{"full_name": "apache/shenyu", "commit": "a3b44269f722e2514763cdf9a28ab660a2613dfc", "status": "done", "error": null, "seconds": 4.6, "finished_utc": "2026-11-15T02:48:11Z"}
{"full_name": "liuyubobobo/Play-with-Algorithms", "commit": "20ee257e3ff83f30631f55720e857e2f0d409957", "status": "done", "error": null, "seconds": 4.0, "finished_utc": "2026-11-15T02:48:15Z"}
{"full_name": "freedomotic/freedomotic", "commit": "75814a006f10ec7d6db95fe678769cfe776067f1", "status": "done", "error": null, "seconds": 10.3, "finished_utc": "2026-11-15T02:48:25Z"}
{"full_name": "ityouknow/spring-cloud-examples", "commit": "34df652f2233d6780bbbb6467ec184e87fe20a93", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:48:28Z"}
{"full_name": "yixia/VitamioBundle", "commit": "77bd421e6ae874943291867edde0a371fe09fb0c", "status": "done", "error": null, "seconds": 3.5, "finished_utc": "2026-11-15T02:48:32Z"}
{"full_name": "vsch/flexmark-java", "commit": "12dd76d3ff63ca1cb824b1719bebeb45f34c85cf", "status": "done", "error": null, "seconds": 12.0, "finished_utc": "2026-11-15T02:48:44Z"}
{"full_name": "oshi/oshi", "commit": "74ca1440b7042bc309367245250945e67ac88912", "status": "done", "error": null, "seconds": 6.0, "finished_utc": "2026-11-15T02:48:50Z"}
{"full_name": "linkedin/test-butler", "commit": "6ba3d5a68e347649e024645c4ed58fa27798bde8", "status": "done", "error": null, "seconds": 3.0, "finished_utc": "2026-11-15T02:48:53Z"}
{"full_name": "pagehelper-org/Mybatis-PageHelper", "commit": "ed5549c2adf23c34972f42e0109d06200d9440a9", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T02:48:56Z"}
{"full_name": "a2888409/face2face", "commit": "b3ef5a2994b06f43d74f168a92299874719eebe7", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T02:49:00Z"}
{"full_name": "baomidou/mybatis-plus", "commit": "67377cec4ea792ed57330665ec997163aa0bea7c", "status": "done", "error": null, "seconds": 5.1, "finished_utc": "2026-11-15T02:49:05Z"}
{"full_name": "JetBrains/xodus", "commit": "c65b90652ea1f027fc46656b4347a45047944a4b", "status": "done", "error": null, "seconds": 7.3, "finished_utc": "2026-11-15T02:49:12Z"}
{"full_name": "turing-tech/MaterialScrollBar", "commit": "3ceda2ccf8c462f461deadb96083efa1c03112b5", "status": "done", "error": null, "seconds": 2.8, "finished_utc": "2026-11-15T02:49:15Z"}
{"full_name": "trello-archive/RxLifecycle", "commit": "0dabd1c4322ef320ebdbf2e0fbb16761580a842a", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:49:18Z"}
{"full_name": "hemin1003/spring-boot-study", "commit": "f4254e44828fc26ff40bf839d56d2f0d712f6eb4", "status": "done", "error": null, "seconds": 4.8, "finished_utc": "2026-11-15T02:49:23Z"}
{"full_name": "aeron-io/aeron", "commit": "a13fda8b7f91bfa7addd310a9bd51dc5ace78fb7", "status": "done", "error": null, "seconds": 11.9, "finished_utc": "2026-11-15T02:49:35Z"}
{"full_name": "jvm-profiling-tools/honest-profiler", "commit": "8a3a2ef206968476b89ac0b9184f0bbd0c6bd2e3", "status": "done", "error": null, "seconds": 4.6, "finished_utc": "2026-11-15T02:49:39Z"}
{"full_name": "rstudio/rstudio", "commit": "407d91f6d75b4464684f59ee9d648a76cddcb931", "status": "done", "error": null, "seconds": 31.2, "finished_utc": "2026-11-15T02:50:11Z"}
{"full_name": "hellokaton/learn-java8", "commit": "d381976a4e33941dba6c430ba20e1f833ebdc2e8", "status": "done", "error": null, "seconds": 2.8, "finished_utc": "2026-11-15T02:50:13Z"}
{"full_name": "offbye/DroidDLNA", "commit": "b18f749fd6b826c59bd822c305b0cc62fa02758a", "status": "done", "error": null, "seconds": 5.9, "finished_utc": "2026-11-15T02:50:19Z"}
{"full_name": "neo4j/neo4j", "commit": "c72829f5d8491397632f88ae7ac3c8f9fb9ea55f", "status": "done", "error": null, "seconds": 56.0, "finished_utc": "2026-11-15T02:51:15Z"}
{"full_name": "KingJA/LoadSir", "commit": "7ff786c73b019997bccdb96a69f68e6c947e384b", "status": "done", "error": null, "seconds": 2.4, "finished_utc": "2026-11-15T02:51:18Z"}
{"full_name": "PaperMC/Paper", "commit": "2f8f0f1f818f9263dd01bc50921f6a5046e34ecb", "status": "done", "error": null, "seconds": 11.5, "finished_utc": "2026-11-15T02:51:29Z"}
{"full_name": "jboss-javassist/javassist", "commit": "1c4e31b9677d020a1e89aeebc6686396f9e6c68a", "status": "done", "error": null, "seconds": 6.3, "finished_utc": "2026-11-15T02:51:35Z"}
{"full_name": "JessYanCoding/AndroidAutoSize", "commit": "ee03f086a64f6f1aef450a97ac0d3174732457e0", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T02:51:39Z"}
{"full_name": "prometheus/client_java", "commit": "6ed8bee926c52d8ffa0fe5e0642fa91100d6f945", "status": "done", "error": null, "seconds": 3.3, "finished_utc": "2026-11-15T02:51:42Z"}
{"full_name": "robolectric/robolectric", "commit": "eee5565c8491a421fe27eb00bee5e9f9b411302c", "status": "done", "error": null, "seconds": 14.7, "finished_utc": "2026-11-15T02:51:57Z"}
{"full_name": "KilianB/JImageHash", "commit": "bbb54245b0dd21df80878930ed40dcde926bddc3", "status": "done", "error": null, "seconds": 4.1, "finished_utc": "2026-11-15T02:52:01Z"}
{"full_name": "spring-projects/spring-security", "commit": "7f482eda7d2907abd0bd71ae3b5ca85aa223001f", "status": "done", "error": null, "seconds": 23.0, "finished_utc": "2026-11-15T02:52:24Z"}
{"full_name": "apache/phoenix", "commit": "993ad5e9b60afe6b5111e790958062d6a4aabfdb", "status": "done", "error": null, "seconds": 30.4, "finished_utc": "2026-11-15T02:52:54Z"}
{"full_name": "zaproxy/zaproxy", "commit": "161f3e9563d3eb5843f83aea91e59fc6ccb3e282", "status": "done", "error": null, "seconds": 21.4, "finished_utc": "2026-11-15T02:53:16Z"}
{"full_name": "sofastack/sofa-tracer", "commit": "454615c01431730ef883b94b357e71a8e169aded", "status": "done", "error": null, "seconds": 5.0, "finished_utc": "2026-11-15T02:53:21Z"}
{"full_name": "xipki/xipki", "commit": "174b2bce0b0881555691098adcfedfabbd15a442", "status": "done", "error": null, "seconds": 12.7, "finished_utc": "2026-11-15T02:53:34Z"}
{"full_name": "mock-server/mockserver-monorepo", "commit": "3009f363b84df6a0ba377e72f6cff6ce204af0e8", "status": "done", "error": null, "seconds": 8.0, "finished_utc": "2026-11-15T02:53:42Z"}
{"full_name": "JsonChao/Awesome-WanAndroid", "commit": "a130c59f9f4be88823432ccba5b2c51de9cde497", "status": "done", "error": null, "seconds": 4.4, "finished_utc": "2026-11-15T02:53:46Z"}
{"full_name": "vipshop/vjtools", "commit": "4c1ee2a312b7ef088e21081a93da3681c97bef69", "status": "done", "error": null, "seconds": 4.6, "finished_utc": "2026-11-15T02:53:51Z"}
{"full_name": "kairosdb/kairosdb", "commit": "f9c081891483b35bbdfe8be580e2c57a915e9904", "status": "done", "error": null, "seconds": 4.8, "finished_utc": "2026-11-15T02:53:55Z"}
{"full_name": "liyue2008/simple-rpc-framework", "commit": "aabaf50ac3a08a9910b6c1c466d3d18fb9a24423", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:53:59Z"}
{"full_name": "lysine-dev/retrofit", "commit": "7128bf34c649daca5977b1fbf93f0278fab4267c", "status": "done", "error": null, "seconds": 4.3, "finished_utc": "2026-11-15T02:54:03Z"}
{"full_name": "esig/dss", "commit": "d3d181d5d8478a96f72ae3181266b435ff338810", "status": "done", "error": null, "seconds": 19.6, "finished_utc": "2026-11-15T02:54:22Z"}
{"full_name": "ushahidi/Ushahidi_Android", "commit": "5e50131eca5c53a1f7e0db228a0b042a4737db35", "status": "done", "error": null, "seconds": 5.5, "finished_utc": "2026-11-15T02:54:28Z"}
{"full_name": "lmco/streamflow", "commit": "9adb2a83aa50a991b149d4e9955cb5a7098769af", "status": "done", "error": null, "seconds": 4.0, "finished_utc": "2026-11-15T02:54:32Z"}
{"full_name": "doocs/leetcode", "commit": "d51eb28d1084904fd0a51f45b1c362c4b3e1ac49", "status": "done", "error": null, "seconds": 5.2, "finished_utc": "2026-11-15T02:54:37Z"}
{"full_name": "murraco/spring-boot-jwt", "commit": "29d33af2f0f3af7fb8dd135d3768a4e74a014634", "status": "done", "error": null, "seconds": 2.8, "finished_utc": "2026-11-15T02:54:40Z"}
{"full_name": "Evernote/evernote-sdk-java", "commit": "a47ad92c8ab1d48840ad7b409ad6c5117dcd44b3", "status": "done", "error": null, "seconds": 7.5, "finished_utc": "2026-11-15T02:54:47Z"}
{"full_name": "oracle/opengrok", "commit": "cbbb3bf877d545962e35713d9061f82f7c643919", "status": "done", "error": null, "seconds": 11.6, "finished_utc": "2026-11-15T02:54:59Z"}
{"full_name": "linyiqun/DataMiningAlgorithm", "commit": "6f5caa12cae4535d936a9b6d533e18640881966c", "status": "done", "error": null, "seconds": 5.8, "finished_utc": "2026-11-15T02:55:05Z"}
{"full_name": "lfkdsk/JustWeTools", "commit": "76784019a41e200ce3f4493d10a1eb949d2692a7", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T02:55:08Z"}
{"full_name": "soulqw/Curtain", "commit": "a925c1618b446dea612a92a7e51fb2d224f06632", "status": "done", "error": null, "seconds": 3.1, "finished_utc": "2026-11-15T02:55:12Z"}
{"full_name": "alibaba/freeline", "commit": "818e5de64f630a4c506499d7208b761061cb9d1f", "status": "done", "error": null, "seconds": 4.3, "finished_utc": "2026-11-15T02:55:16Z"}
{"full_name": "Sayi/poi-tl", "commit": "965c7fd22cce946e0696a500c0a3b8b571f84b95", "status": "done", "error": null, "seconds": 3.8, "finished_utc": "2026-11-15T02:55:20Z"}
{"full_name": "Graylog2/graylog2-server", "commit": "fafac3cd87fc472d7b413635537eddb952704556", "status": "done", "error": null, "seconds": 22.8, "finished_utc": "2026-11-15T02:55:42Z"}
{"full_name": "jberkel/sms-backup-plus", "commit": "768efca2a173021ccad90817f3cb657e0ab04c92", "status": "done", "error": null, "seconds": 3.1, "finished_utc": "2026-11-15T02:55:45Z"}
{"full_name": "oracle/oci-java-sdk", "commit": "58719416fb2da5db2dcc8ac838770f47de1f931b", "status": "done", "error": null, "seconds": 49.1, "finished_utc": "2026-11-15T02:56:35Z"}
{"full_name": "roughike/BottomBar", "commit": "885d70e62359d15ed17dfd77a28809702d6ae513", "status": "done", "error": null, "seconds": 2.6, "finished_utc": "2026-11-15T02:56:37Z"}
{"full_name": "zhpanvip/BannerViewPager", "commit": "b1981b2e0a154ff3f0e8ed28e72170db42382006", "status": "done", "error": null, "seconds": 2.7, "finished_utc": "2026-11-15T02:56:40Z"}
{"full_name": "wonderyuan/LEMarket", "commit": "5748e8c473b69fe4cbb95297061ca26965f9a71d", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:56:43Z"}
{"full_name": "brettwooldridge/HikariCP", "commit": "8217f2082d884f878c8d245dae19ca28dce5577d", "status": "done", "error": null, "seconds": 2.7, "finished_utc": "2026-11-15T02:56:46Z"}
{"full_name": "googleapis/google-api-java-client", "commit": "ab3016701f2626937c4fb4fd5d96955f3fba9c81", "status": "done", "error": null, "seconds": 3.1, "finished_utc": "2026-11-15T02:56:49Z"}
{"full_name": "bwaldvogel/mongo-java-server", "commit": "f9c669158c3c41d767534e3a324bd53e6d03f18a", "status": "done", "error": null, "seconds": 4.1, "finished_utc": "2026-11-15T02:56:53Z"}
{"full_name": "alibaba/COLA", "commit": "9d1aa686632493dc7b4d855517e87b64e569af0a", "status": "done", "error": null, "seconds": 2.8, "finished_utc": "2026-11-15T02:56:56Z"}
{"full_name": "liweiwei1419/LeetCode-Solutions-in-Good-Style", "commit": "30e4e769040833eab1ae6a801cd1717a4c44577b", "status": "done", "error": null, "seconds": 4.2, "finished_utc": "2026-11-15T02:57:00Z"}
{"full_name": "reactor/reactor-core", "commit": "33c9d0e627c10c8f186c87459f8b2e74d31a0a93", "status": "done", "error": null, "seconds": 11.7, "finished_utc": "2026-11-15T02:57:12Z"}
{"full_name": "quarkusio/quarkus-quickstarts", "commit": "7caad2193e00381a34fb4eba00934908cfcb433f", "status": "done", "error": null, "seconds": 3.8, "finished_utc": "2026-11-15T02:57:16Z"}
{"full_name": "jagrosh/Vortex", "commit": "89c041941cacac1707ff4c071c13744c163825e1", "status": "done", "error": null, "seconds": 3.0, "finished_utc": "2026-11-15T02:57:19Z"}
{"full_name": "zhanglei-workspace/shopping-management-system", "commit": "846c7d6c94047b00c3e2731426e9f6ba4720719a", "status": "done", "error": null, "seconds": 2.8, "finished_utc": "2026-11-15T02:57:22Z"}
{"full_name": "SunOfBeach2/CheckVersionLib", "commit": "2d4a5af7123acf718cd0f0acd26272622765e301", "status": "done", "error": null, "seconds": 2.5, "finished_utc": "2026-11-15T02:57:24Z"}
{"full_name": "pierreown/PullRefreshView", "commit": "d01a63461abfb7d520f54abfab692f15b07d935f", "status": "done", "error": null, "seconds": 2.5, "finished_utc": "2026-11-15T02:57:27Z"}
{"full_name": "h6ah4i/android-advancedrecyclerview", "commit": "e71c80dba792701ab7972b9af361b276bcc97883", "status": "done", "error": null, "seconds": 3.7, "finished_utc": "2026-11-15T02:57:30Z"}
{"full_name": "fusesource/mqtt-client", "commit": "1cd73d119477b2247a76cab132e35a7b60015b15", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T02:57:34Z"}
{"full_name": "lgvalle/Material-Animations", "commit": "be755fe9ebe7f9093360e4263c4293de368da1c7", "status": "done", "error": null, "seconds": 2.8, "finished_utc": "2026-11-15T02:57:37Z"}
{"full_name": "imLibo/FilePicker", "commit": "fc3e85b07e3abc9ad96cff7f83bf923739a41252", "status": "done", "error": null, "seconds": 3.3, "finished_utc": "2026-11-15T02:57:40Z"}
{"full_name": "Nepxion/Discovery", "commit": "1c54fc40c0f18fb375bc7360a55acbf97d821e21", "status": "done", "error": null, "seconds": 5.7, "finished_utc": "2026-11-15T02:57:46Z"}
{"full_name": "MarquezProject/marquez", "commit": "bc969b5af8ef3f3e8c45e15421ac4378801ce69b", "status": "done", "error": null, "seconds": 4.0, "finished_utc": "2026-11-15T02:57:50Z"}
{"full_name": "mgsx-dev/gdx-gltf", "commit": "0d0fa75a217914212fd61f0186c11e8215ee9ac1", "status": "done", "error": null, "seconds": 4.4, "finished_utc": "2026-11-15T02:57:54Z"}
{"full_name": "Exrick/xmall", "commit": "602c775982555318d56f6e960730612ceedabac4", "status": "done", "error": null, "seconds": 5.0, "finished_utc": "2026-11-15T02:57:59Z"}
{"full_name": "muraee/Horizontal-Calendar", "commit": "05b1a4db1934ba6033e3352f81d66f584a3939e5", "status": "done", "error": null, "seconds": 3.0, "finished_utc": "2026-11-15T02:58:02Z"}
{"full_name": "lawloretienne/Loop", "commit": "461344ddddab4c1962affa08f42aab564248d854", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:58:05Z"}
{"full_name": "elastic/logstash", "commit": "6d9ff9c880fca95a87e634fbc883da8ef1b77085", "status": "done", "error": null, "seconds": 5.0, "finished_utc": "2026-11-15T02:58:10Z"}
{"full_name": "stfalcon-studio/ChatKit", "commit": "243e8908de999a9111b2c4192808488f2c946fd0", "status": "done", "error": null, "seconds": 3.5, "finished_utc": "2026-11-15T02:58:14Z"}
{"full_name": "plantuml/plantuml-server", "commit": "934a0edc5246f4363fb846f128457263f930d692", "status": "done", "error": null, "seconds": 2.4, "finished_utc": "2026-11-15T02:58:16Z"}
{"full_name": "segmentio/analytics-android", "commit": "6cc62bb92594c5620ed84a7d22681b1775cdc9f9", "status": "done", "error": null, "seconds": 3.0, "finished_utc": "2026-11-15T02:58:19Z"}
{"full_name": "zxing/zxing", "commit": "820d0910734a3fd36e2f93c5d0915f5dfa807213", "status": "done", "error": null, "seconds": 7.5, "finished_utc": "2026-11-15T02:58:27Z"}
{"full_name": "roboguice/roboguice", "commit": "d96250c41149e13a159d26a532365c3f7034c07e", "status": "done", "error": null, "seconds": 6.6, "finished_utc": "2026-11-15T02:58:33Z"}
{"full_name": "kingsollyu/AppEnv", "commit": "30fe7bd5b9ad3a4c1fda4c89414a293212afe75e", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:58:36Z"}
{"full_name": "weibocom/motan", "commit": "39487e161322e349b2e6da155cb9fd6598eabfc8", "status": "done", "error": null, "seconds": 5.5, "finished_utc": "2026-11-15T02:58:42Z"}
{"full_name": "JetBrains/fernflower", "commit": "c96f977ec70413c60ea54f2f302ce9f48d7784a7", "status": "done", "error": null, "seconds": 6.9, "finished_utc": "2026-11-15T02:58:49Z"}
{"full_name": "DylanCaiCoding/LoadingStateView", "commit": "4bd84b9e766756f30278fb33c3c4bec68bea60b7", "status": "done", "error": null, "seconds": 2.9, "finished_utc": "2026-11-15T02:58:52Z"}
{"full_name": "awsdocs/aws-doc-sdk-examples", "commit": "3c12d23932037cafe32c7804b7867da28b5fde0d", "status": "done", "error": null, "seconds": 8.0, "finished_utc": "2026-11-15T02:59:00Z"}
{"full_name": "MagicMashRoom/SuperCalendar", "commit": "a897fb20f670195c9b938d2104cc44d4c9b70904", "status": "done", "error": null, "seconds": 3.0, "finished_utc": "2026-11-15T02:59:03Z"}
{"full_name": "mustfun/mybatis-lite", "commit": "15abce01aca66088ab96b490af75cc2d1ac3cb86", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:59:06Z"}
{"full_name": "singwhatiwanna/dynamic-load-apk", "commit": "bbd3bfa84c3a26cc89615a7539aef3ac4e9491e5", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:59:09Z"}
{"full_name": "firebase/firebase-android-sdk", "commit": "0fa174c6f55ece8f13b87c1765522f87db3510f6", "status": "done", "error": null, "seconds": 20.8, "finished_utc": "2026-11-15T02:59:30Z"}
{"full_name": "xiaoxiangyeyu123/HeavenlyModule", "commit": "ac5acb938fe2685c3180a3299afe450b407c4625", "status": "done", "error": null, "seconds": 2.8, "finished_utc": "2026-11-15T02:59:33Z"}
{"full_name": "redisson/redisson", "commit": "8f8a01e956d44434206d1d92f9ed608b937f25ef", "status": "done", "error": null, "seconds": 12.5, "finished_utc": "2026-11-15T02:59:45Z"}
{"full_name": "discord-jda/JDA", "commit": "3a9fcd0ecc88f988ac81eb2c18527283a83f12d1", "status": "done", "error": null, "seconds": 10.4, "finished_utc": "2026-11-15T02:59:56Z"}
{"full_name": "mrniko/netty-socketio", "commit": "18c8f230f4c4bbe92b98cc434289fed007bb3474", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T02:59:59Z"}
{"full_name": "happydog-intj/CircleProgress", "commit": "f2e687934ee56f24734f5baa0efbb5324e113d31", "status": "done", "error": null, "seconds": 3.3, "finished_utc": "2026-11-15T03:00:02Z"}
{"full_name": "ssssssss-team/spider-flow", "commit": "7b78154aede0b776485b09f2f1d97f8f6afc27bc", "status": "done", "error": null, "seconds": 4.4, "finished_utc": "2026-11-15T03:00:06Z"}
{"full_name": "CodingDocs/springboot-guide", "commit": "a341d9eb8f17cecc8b12551819eef995e0a69156", "status": "done", "error": null, "seconds": 4.3, "finished_utc": "2026-11-15T03:00:11Z"}
{"full_name": "chiclaim/AndroidAll", "commit": "c3f0ffbdd1071f7253ec9a1cb8a6da207621fe2e", "status": "done", "error": null, "seconds": 3.8, "finished_utc": "2026-11-15T03:00:15Z"}
{"full_name": "robertvazan/sourceafis-java", "commit": "d2a12b6135897d7d1d6d85460af25a64daf16f63", "status": "done", "error": null, "seconds": 4.1, "finished_utc": "2026-11-15T03:00:19Z"}
{"full_name": "kestra-io/kestra", "commit": "e7ece58ac059c2c432d9bfe01628ae21ed7eb81a", "status": "done", "error": null, "seconds": 4.4, "finished_utc": "2026-11-15T03:00:23Z"}
{"full_name": "mezz/JustEnoughItems", "commit": "cbe18a83dbafc220ad90d3e80a2031311565cd09", "status": "done", "error": null, "seconds": 4.1, "finished_utc": "2026-11-15T03:00:27Z"}
{"full_name": "xyzlf/ShareSDK", "commit": "98ea91ae21031a092dd6d42c4b842cf98db4c778", "status": "done", "error": null, "seconds": 2.6, "finished_utc": "2026-11-15T03:00:30Z"}
{"full_name": "Yalantis/uCrop", "commit": "1a7653e102414d805ff13095efb049f95de594f1", "status": "done", "error": null, "seconds": 4.0, "finished_utc": "2026-11-15T03:00:34Z"}
{"full_name": "ltsopensource/light-task-scheduler", "commit": "b61e6ae4320d5bf63d803ed0ccc33894d854539b", "status": "done", "error": null, "seconds": 7.6, "finished_utc": "2026-11-15T03:00:41Z"}
{"full_name": "zhangke3016/TranslationCompat", "commit": "19171a3db5aaabccafd79d4cfde384318eb40df2", "status": "done", "error": null, "seconds": 3.1, "finished_utc": "2026-11-15T03:00:44Z"}
{"full_name": "ben-manes/caffeine", "commit": "a54afaa9d00a78e335e5c2d7b62c5ce1b6ef82a3", "status": "done", "error": null, "seconds": 6.7, "finished_utc": "2026-11-15T03:00:51Z"}
{"full_name": "lygttpod/SuperTextView", "commit": "8749cc5a279902e0143a24a02da16d0f63f263b6", "status": "done", "error": null, "seconds": 4.6, "finished_utc": "2026-11-15T03:00:56Z"}
{"full_name": "MrCrayfish/MrCrayfishGunMod", "commit": "9e3e9e8a95281f324559a0be5b0a7fbc1e88a25b", "status": "done", "error": null, "seconds": 5.0, "finished_utc": "2026-11-15T03:01:01Z"}
{"full_name": "osmandapp/OsmAnd", "commit": "188d55ef9f7cd90e11bc39ddd976fbf5ff6cfe83", "status": "done", "error": null, "seconds": 30.7, "finished_utc": "2026-11-15T03:01:31Z"}
{"full_name": "liaohuqiu/cube-sdk", "commit": "4446b1f156ad609fe72a4e7cd5de3c4c95761d96", "status": "done", "error": null, "seconds": 4.5, "finished_utc": "2026-11-15T03:01:36Z"}
{"full_name": "naman14/Timber", "commit": "b53a7d54682e100acaefb41cd181b40f5db59f64", "status": "done", "error": null, "seconds": 4.0, "finished_utc": "2026-11-15T03:01:40Z"}
{"full_name": "sedmelluq/lavaplayer", "commit": "8752fc990454cca51178600bbf5a5ef8c7b207f6", "status": "done", "error": null, "seconds": 4.7, "finished_utc": "2026-11-15T03:01:45Z"}
{"full_name": "frogermcs/InstaMaterial", "commit": "6a8f6261c3633a1bfc09f95754c4300f42e5da23", "status": "done", "error": null, "seconds": 2.8, "finished_utc": "2026-11-15T03:01:47Z"}
{"full_name": "spring-io/initializr", "commit": "e77aca221182aeda05d64c83b1aaf416ecc00c16", "status": "done", "error": null, "seconds": 5.7, "finished_utc": "2026-11-15T03:01:53Z"}
{"full_name": "geniusgithub/MediaPlayer", "commit": "5b7c3f2ebbff33b2fcb370c3bc0f389230a8b232", "status": "done", "error": null, "seconds": 4.5, "finished_utc": "2026-11-15T03:01:58Z"}
{"full_name": "Javen205/IJPay", "commit": "b924f12cbb126fa9cb1ca0cefc93f40c89593a41", "status": "done", "error": null, "seconds": 4.0, "finished_utc": "2026-11-15T03:02:02Z"}
{"full_name": "mattia-battiston/clean-architecture-example", "commit": "2335709aebd885a3b39d7a99e64dd6caeb914dfa", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T03:02:05Z"}
{"full_name": "wuba/WPaxos", "commit": "4fc1466c11e2d1ddf9f3d07e722100e370bebd85", "status": "done", "error": null, "seconds": 4.8, "finished_utc": "2026-11-15T03:02:10Z"}
{"full_name": "koral--/android-gif-drawable", "commit": "c61ede92d53b096f4fe8c6b00c98e725102c0f3b", "status": "done", "error": null, "seconds": 3.5, "finished_utc": "2026-11-15T03:02:13Z"}
{"full_name": "MyPetORG/MyPet", "commit": "f80c7e83203f3f60c517bff6cbe1a31c3ac91db6", "status": "done", "error": null, "seconds": 11.9, "finished_utc": "2026-11-15T03:02:25Z"}
{"full_name": "xkcoding/spring-boot-demo", "commit": "71bd673772fba3e18105041284a7fe42933c1377", "status": "done", "error": null, "seconds": 4.4, "finished_utc": "2026-11-15T03:02:29Z"}
{"full_name": "sujithkanna/SmileyRating", "commit": "8672206af4a1dc13b37dd6bda5defe0ea052754b", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T03:02:33Z"}
{"full_name": "CS-SI/Orekit", "commit": "aafb651bd7a5c95202172367ff18fd7f754e9d6e", "status": "done", "error": null, "seconds": 27.6, "finished_utc": "2026-11-15T03:03:00Z"}
{"full_name": "google/guava", "commit": "1a020b7e447bddc48b677d702611f58f7c9033cc", "status": "done", "error": null, "seconds": 26.0, "finished_utc": "2026-11-15T03:03:26Z"}
{"full_name": "gwenshap/kafka-examples", "commit": "92bcfb7d9c5da408266facf53c38da1880df75a4", "status": "done", "error": null, "seconds": 3.5, "finished_utc": "2026-11-15T03:03:30Z"}
{"full_name": "apache/iotdb", "commit": "ff104e996a67ec0f4402d3f94290170ecb9be0b6", "status": "done", "error": null, "seconds": 12.5, "finished_utc": "2026-11-15T03:03:42Z"}
{"full_name": "skydoves/ColorPickerView", "commit": "b5c1a41ad953188c3d834a9daec33f7ff02e9dcd", "status": "done", "error": null, "seconds": 3.0, "finished_utc": "2026-11-15T03:03:45Z"}
{"full_name": "ksvc/KSYMediaPlayer_Android", "commit": "2a90ecdfe78cb9315a01e3a528c76658807a4819", "status": "done", "error": null, "seconds": 4.2, "finished_utc": "2026-11-15T03:03:49Z"}
{"full_name": "apache/maven", "commit": "b24c34bb23111aaef1f260c9c7a8ade6723a1a4a", "status": "done", "error": null, "seconds": 10.8, "finished_utc": "2026-11-15T03:04:00Z"}
{"full_name": "hivemq/hivemq-community-edition", "commit": "d525e49c093cbeea4c0d3fde39854f99441f5b35", "status": "done", "error": null, "seconds": 10.9, "finished_utc": "2026-11-15T03:04:11Z"}
{"full_name": "jnr/jnr-unixsocket", "commit": "72f3845b24ec9c18854347c84d7c84337b99eedc", "status": "done", "error": null, "seconds": 2.6, "finished_utc": "2026-11-15T03:04:14Z"}
{"full_name": "ximsfei/Android-skin-support", "commit": "3eaa81f5999342018186fb28a2d915fc8605e4c4", "status": "done", "error": null, "seconds": 4.4, "finished_utc": "2026-11-15T03:04:18Z"}
{"full_name": "vladmihalcea/flexy-pool", "commit": "f8efd8dfcc3480b473016bd75604bf23a13d7935", "status": "done", "error": null, "seconds": 2.9, "finished_utc": "2026-11-15T03:04:21Z"}
{"full_name": "dynamicreports/dynamicreports", "commit": "a6aa8276409f7ef6ab7543789f8cbccbaaa3bff8", "status": "done", "error": null, "seconds": 11.3, "finished_utc": "2026-11-15T03:04:32Z"}
{"full_name": "NanoHttpd/nanohttpd", "commit": "efb2ebf85a2b06f7c508aba9eaad5377e3a01e81", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T03:04:36Z"}
{"full_name": "bit4woo/domain_hunter_pro", "commit": "a5cea5bc54dfe32f2bef45f1527ba34fdb5c945f", "status": "done", "error": null, "seconds": 3.3, "finished_utc": "2026-11-15T03:04:39Z"}
{"full_name": "pxb1988/dex2jar", "commit": "d7a86110baba3f845973017021fb10664b1b90d2", "status": "done", "error": null, "seconds": 5.1, "finished_utc": "2026-11-15T03:04:44Z"}
{"full_name": "zirouan/NavigationDrawer-MaterialDesign", "commit": "8f3bd54d81e09f261841096d02727fbd722eb820", "status": "done", "error": null, "seconds": 2.8, "finished_utc": "2026-11-15T03:04:47Z"}
{"full_name": "hibernate/hibernate-orm", "commit": "a239e343b35b13890bbe93dc4fbd1c28aee24827", "status": "done", "error": null, "seconds": 64.3, "finished_utc": "2026-11-15T03:05:51Z"}
{"full_name": "kofigyan/StateProgressBar", "commit": "767b38b378fd2299692d0f92888f2637bea18315", "status": "done", "error": null, "seconds": 2.8, "finished_utc": "2026-11-15T03:05:54Z"}
{"full_name": "Anuken/Arc", "commit": "e13f9a192be0bad00766ff15a6bf7d2897ba00d1", "status": "done", "error": null, "seconds": 9.5, "finished_utc": "2026-11-15T03:06:04Z"}
{"full_name": "byc4426/ImageWatcher", "commit": "3ab88883b6aa905e35768538f76ba134b3a3b622", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T03:06:07Z"}
{"full_name": "forezp/SpringCloudLearning", "commit": "d02ab3e73db9a73ec1d34a1868e8b80eb763311e", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T03:06:11Z"}
{"full_name": "junit-team/junit-examples", "commit": "193feb17af494a36facfd4f547a9bc10a00c621b", "status": "done", "error": null, "seconds": 4.3, "finished_utc": "2026-11-15T03:06:15Z"}
{"full_name": "TogetherOS/cicada", "commit": "17dc61e419dd7fb9690cfe29859c792893598c5f", "status": "done", "error": null, "seconds": 3.1, "finished_utc": "2026-11-15T03:06:18Z"}
{"full_name": "kevin-wayne/algs4", "commit": "b55f245bada7e73939264f6a710fd00487d299e2", "status": "done", "error": null, "seconds": 4.2, "finished_utc": "2026-11-15T03:06:22Z"}
{"full_name": "hibernate/hibernate-validator", "commit": "c4684a6d8ca9d8c049cacfb18af510c83c6fe4ec", "status": "done", "error": null, "seconds": 10.2, "finished_utc": "2026-11-15T03:06:33Z"}
{"full_name": "rjeschke/txtmark", "commit": "108cee6b209a362843729c032c2d982625d12d98", "status": "done", "error": null, "seconds": 3.1, "finished_utc": "2026-11-15T03:06:36Z"}
{"full_name": "alibaba/ARouter", "commit": "4660c11bab2b91515451ada04f943f8ea4b79ace", "status": "done", "error": null, "seconds": 3.3, "finished_utc": "2026-11-15T03:06:39Z"}
{"full_name": "1hakr/AnExplorer", "commit": "e767593c69efa3622c45ba7d0345e89079a8d262", "status": "done", "error": null, "seconds": 4.9, "finished_utc": "2026-11-15T03:06:44Z"}
{"full_name": "fenixsoft/microservice_arch_springcloud", "commit": "7d456fd41b9879130f6127eefc49471f70f887ba", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T03:06:47Z"}
{"full_name": "arduino/Arduino", "commit": "a056a5fdc751b933453830434e36aeffae7512d5", "status": "done", "error": null, "seconds": 5.7, "finished_utc": "2026-11-15T03:06:53Z"}
{"full_name": "ac-pm/Inspeckage", "commit": "d8806c9e5f14d44c2e19a331e929d72d6faa4c54", "status": "done", "error": null, "seconds": 4.0, "finished_utc": "2026-11-15T03:06:57Z"}
{"full_name": "oracle/coherence", "commit": "162d50180de4be5fc92acfd2845fe8622ebd15f6", "status": "done", "error": null, "seconds": 52.5, "finished_utc": "2026-11-15T03:07:49Z"}
{"full_name": "jindrapetrik/jpexs-decompiler", "commit": "3ca0d9f4aefef3c2d5b8b5f4f6fd60218a5fd936", "status": "done", "error": null, "seconds": 39.1, "finished_utc": "2026-11-15T03:08:28Z"}
{"full_name": "fuzhengwei/interview", "commit": "e9e65a7b17265861799ce968df76f33c6e9ef901", "status": "done", "error": null, "seconds": 2.2, "finished_utc": "2026-11-15T03:08:31Z"}
{"full_name": "killbill/killbill", "commit": "5ddaad9821d328c923eb3e08a958e3093a1101d8", "status": "done", "error": null, "seconds": 17.1, "finished_utc": "2026-11-15T03:08:48Z"}
{"full_name": "mekanism/Mekanism", "commit": "87babbbe75a02f16e5a992e3abfb6d22d0a0bbc1", "status": "done", "error": null, "seconds": 35.3, "finished_utc": "2026-11-15T03:09:23Z"}
{"full_name": "rdio/rdio-simple", "commit": "4ca9bba134050b1b784257927b8ec55b254b72d3", "status": "done", "error": null, "seconds": 2.9, "finished_utc": "2026-11-15T03:09:26Z"}
{"full_name": "DroidPluginTeam/DroidPlugin", "commit": "c6ebf652e0f73aa0e5746766e117e51efaf41dbd", "status": "done", "error": null, "seconds": 4.4, "finished_utc": "2026-11-15T03:09:30Z"}
{"full_name": "JorgeCastilloPrz/FABProgressCircle", "commit": "31f1cf9de81a46d2d645b36d20e6b7af83fd8548", "status": "done", "error": null, "seconds": 2.9, "finished_utc": "2026-11-15T03:09:33Z"}
{"full_name": "asLody/VirtualApp", "commit": "1005f34255f416609828738c91fd93a8135314e0", "status": "done", "error": null, "seconds": 5.3, "finished_utc": "2026-11-15T03:09:39Z"}
{"full_name": "project-travel-mate/Travel-Mate", "commit": "1099b48ed2720010a4c6ccc2e8ee9980f3c0355d", "status": "done", "error": null, "seconds": 4.0, "finished_utc": "2026-11-15T03:09:43Z"}
{"full_name": "ReactiveX/RxJava", "commit": "bfd242da5de53bd16f8c7d52c83e0968010bba2c", "status": "done", "error": null, "seconds": 18.0, "finished_utc": "2026-11-15T03:10:01Z"}
{"full_name": "yui/yuicompressor", "commit": "cf0497e53fffe4ddbd50e71518c40e0c07d120de", "status": "done", "error": null, "seconds": 4.6, "finished_utc": "2026-11-15T03:10:05Z"}
{"full_name": "grandstaish/paperparcel", "commit": "b58afd5b722436c453f12363a50cdbd75f70a966", "status": "done", "error": null, "seconds": 2.8, "finished_utc": "2026-11-15T03:10:08Z"}
{"full_name": "careercup/ctci", "commit": "5f6b4594386bbef84ccc64d7a7d23c6bc895a03e", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T03:10:12Z"}
{"full_name": "OpenLiberty/open-liberty", "commit": "c1f445b467dc60f465c5a504597a0ea701b5eb4c", "status": "done", "error": null, "seconds": 3765.8, "finished_utc": "2026-11-15T04:12:57Z"}
{"full_name": "Elikill58/Negativity", "commit": "02fd83d6fde5bccf532a2dd61c2b6a7c537310de", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/Elikill58/Negativity.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:13:57Z"}
{"full_name": "youlookwhat/DesignPattern", "commit": "dcc915714a78ce88b1b12abdb4d544bc4ac8804a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/youlookwhat/DesignPattern.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:14:57Z"}
{"full_name": "alibaba/tac", "commit": "80f8f6126ed652ac2b4ee353ccbe88496c9a882a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/alibaba/tac.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:15:57Z"}
{"full_name": "Vedenin/useful-java-links", "commit": "ab0d3b6df13ac4ecf9af1f672a992efdc3b63637", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/Vedenin/useful-java-links.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:16:58Z"}
{"full_name": "huangyz0918/AndroidWM", "commit": "4cf980e922f3fc71253d6dac1a6c50c2a022a465", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/huangyz0918/AndroidWM.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:17:58Z"}
{"full_name": "jnr/jnr-posix", "commit": "de7b937ee720e196a75beb6ffd9daa6a92cd4b74", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/jnr/jnr-posix.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:18:58Z"}
{"full_name": "antlr/antlr4", "commit": "eafcc9369e99badb0548cfb56da91ff20b0ab886", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/antlr/antlr4.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:19:58Z"}
{"full_name": "jbake-org/jbake", "commit": "c9989a3eac8d5abbeaf86ba3bf1a3d4c8d958fcc", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/jbake-org/jbake.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:20:58Z"}
{"full_name": "LeeLulin/ToDoList", "commit": "6dc2faedebdd775be6d439136441fa0880bf1e98", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/LeeLulin/ToDoList.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:21:58Z"}
{"full_name": "pedrovgs/EffectiveAndroidUI", "commit": "605c107a5be5cca098e02db7274b2b3074ee02ff", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/pedrovgs/EffectiveAndroidUI.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:22:58Z"}
{"full_name": "tmobile/pacbot", "commit": "997c240c123d81cf3f55ff5093127c5fda6119c3", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/tmobile/pacbot.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:23:58Z"}
{"full_name": "cachecats/LikeMeiTuan", "commit": "a95840bccad5c8934c6706b84979b21653645f2d", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/cachecats/LikeMeiTuan.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:24:58Z"}
{"full_name": "HarlonWang/AVLoadingIndicatorView", "commit": "841f98d230b14f0617e541a8b421f8dd96acd030", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/HarlonWang/AVLoadingIndicatorView.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:25:58Z"}
{"full_name": "dinuscxj/LoadingDrawable", "commit": "db4ceb6b90cabee18f33f89e04f6bb3a7a0b1f64", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/dinuscxj/LoadingDrawable.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:26:58Z"}
{"full_name": "yinchuandong/JavaVerify", "commit": "ede75f5e4643b2b6a39f386d971ca141ee7c8a71", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/yinchuandong/JavaVerify.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:27:59Z"}
{"full_name": "logisim-evolution/logisim-evolution", "commit": "a70d8c441a9ba139065e9effe66ef27472b7289b", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/logisim-evolution/logisim-evolution.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:28:59Z"}
{"full_name": "jamesnguyenhub/mkloader", "commit": "8e4d7ebed9ff2eee15e21e9d7e7ffaac9437043a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/jamesnguyenhub/mkloader.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:29:59Z"}
{"full_name": "BotLibre/BotLibre", "commit": "5338123e7e57fc6530e03574395dcb4aff6690ef", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/BotLibre/BotLibre.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:30:59Z"}
{"full_name": "flowable/flowable-engine", "commit": "baac80961ee485b96893e6d1fbce6bdef0796ea4", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/flowable/flowable-engine.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:31:59Z"}
{"full_name": "openpnp/openpnp", "commit": "0957870f9ac94557f764375f3c43a5bc9f4d5d4a", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/openpnp/openpnp.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:32:59Z"}
{"full_name": "HotBitmapGG/MoeQuest", "commit": "d53ad3f0b409cadff610e4a79ea6e694326503f0", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/HotBitmapGG/MoeQuest.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:33:59Z"}
{"full_name": "spring-projects/spring-data-examples", "commit": "cb8a696d4347169cbfdaf7a2ec1938c7969e95f4", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/spring-projects/spring-data-examples.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:34:59Z"}
{"full_name": "mcxtzhang/ZLayoutManager", "commit": "0493b70c5f0796d1bd3dc0eef9366b9f7dfb0d49", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/mcxtzhang/ZLayoutManager.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:35:59Z"}
{"full_name": "robo-code/robocode", "commit": "e290dc5d3dee00920456ddf47fa72787cc35251f", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/robo-code/robocode.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:36:59Z"}
{"full_name": "prestodb/presto", "commit": "dc2d50bc51984e0e46577b3792eceabf33a679cb", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/prestodb/presto.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:37:59Z"}
{"full_name": "Kelin-Hong/CalendarListView", "commit": "7feb63f2216fcb480092a5ffbb10669711ba4713", "status": "failed", "error": "git fetch failed: fatal: unable to access 'https://github.com/Kelin-Hong/CalendarListView.git/': Could not resolve host: github.com (after 3 attempts)", "seconds": 60.1, "finished_utc": "2026-11-15T04:38:59Z"}
{"full_name": "pragma-/networklog", "commit": "cb2ed76d0d098f34e77e0ba555489cf540669e36", "status": "done", "error": null, "seconds": 37.3, "finished_utc": "2026-11-15T04:39:37Z"}
{"full_name": "jeasonlzy/okhttp-OkGo", "commit": "e34c2fa150dba4fa6e9460439f6c30adeea48225", "status": "done", "error": null, "seconds": 3.5, "finished_utc": "2026-11-15T04:39:40Z"}
{"full_name": "nroduit/Weasis", "commit": "dccfe05b9afc7e21402ab71c20a461ff89371767", "status": "done", "error": null, "seconds": 13.2, "finished_utc": "2026-11-15T04:39:53Z"}
{"full_name": "learning-zone/spring-boot-basics", "commit": "3ae5939316ff14196cf9879d318d88641947eea1", "status": "done", "error": null, "seconds": 3.0, "finished_utc": "2026-11-15T04:39:56Z"}
{"full_name": "micronaut-projects/micronaut-core", "commit": "385839ecce633f92f74f9ea1d50c8d0bc6555f23", "status": "done", "error": null, "seconds": 15.5, "finished_utc": "2026-11-15T04:40:12Z"}
{"full_name": "UnevenSoftware/LeafPic", "commit": "dc3ddc14705e4c8b6f6e7d3c778756661b73c7ae", "status": "done", "error": null, "seconds": 3.7, "finished_utc": "2026-11-15T04:40:16Z"}
{"full_name": "clojure/clojure", "commit": "f47c139e20970ee0852166f48ee2a4626632b86e", "status": "done", "error": null, "seconds": 5.3, "finished_utc": "2026-11-15T04:40:21Z"}
{"full_name": "OpenFeign/feign", "commit": "20d7647c46102cb17b67371120761b0abd3bd528", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T04:40:24Z"}
{"full_name": "komoot/photon", "commit": "ced9e71d00f521a293b00b82a8c6df92da6adf53", "status": "done", "error": null, "seconds": 3.3, "finished_utc": "2026-11-15T04:40:28Z"}
{"full_name": "guardianproject/haven", "commit": "69d0617ef8032c38e8e08d502f3390beea506349", "status": "done", "error": null, "seconds": 4.8, "finished_utc": "2026-11-15T04:40:32Z"}
{"full_name": "tdebatty/java-string-similarity", "commit": "0c20faa70d94f61c09dffa444a76a9ce5de2a698", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T04:40:36Z"}
{"full_name": "apache/hudi", "commit": "36ce5bcd92fa6cb2fb88677eae1a7a846f606e3f", "status": "done", "error": null, "seconds": 12.9, "finished_utc": "2026-11-15T04:40:49Z"}
{"full_name": "mercyblitz/segmentfault-lessons", "commit": "c67450acb62a086b7c1276c7f66ab7698427f9d9", "status": "done", "error": null, "seconds": 4.3, "finished_utc": "2026-11-15T04:40:53Z"}
{"full_name": "emanuele-f/PCAPdroid", "commit": "3f1f379a4ad61a9a703b5dcc04d2066edccea774", "status": "done", "error": null, "seconds": 2.7, "finished_utc": "2026-11-15T04:40:56Z"}
{"full_name": "suceser/android-open-source-project-analysis", "commit": "d1f10b671ba51c728c885e7b45ca2c0ffaf86b31", "status": "done", "error": null, "seconds": 3.5, "finished_utc": "2026-11-15T04:40:59Z"}
{"full_name": "Motianshi/distribute-tool", "commit": "37276e49821a991bd4b1f241f6d4d3f53ebd3d12", "status": "done", "error": null, "seconds": 3.3, "finished_utc": "2026-11-15T04:41:02Z"}
{"full_name": "google/auto", "commit": "22ff3f94b938fbe50d825b55b0848bd7d17d0d21", "status": "done", "error": null, "seconds": 4.5, "finished_utc": "2026-11-15T04:41:07Z"}
{"full_name": "touchmii/OpenTCS-4", "commit": "bf83762c634cd2434d310220f5e0535efbb795a0", "status": "done", "error": null, "seconds": 32.9, "finished_utc": "2026-11-15T04:41:40Z"}
{"full_name": "shwenzhang/AndResGuard", "commit": "76e46512580dfb6190a5435c43a0c8a67d44ff3d", "status": "done", "error": null, "seconds": 3.5, "finished_utc": "2026-11-15T04:41:43Z"}
{"full_name": "UniversalMediaServer/UniversalMediaServer", "commit": "06583ec562385616a3005872d99c4044ab9cf9bf", "status": "done", "error": null, "seconds": 21.1, "finished_utc": "2026-11-15T04:42:04Z"}
{"full_name": "Assassinss/Interessant", "commit": "332177a33a319dff14fbd7ef3c0840ddd7b584f4", "status": "done", "error": null, "seconds": 2.6, "finished_utc": "2026-11-15T04:42:07Z"}
{"full_name": "apache/druid", "commit": "2560bf0a1919c36b824bd0e4f9286e2899deddd3", "status": "done", "error": null, "seconds": 50.2, "finished_utc": "2026-11-15T04:42:57Z"}
{"full_name": "dromara/Sa-Token", "commit": "81dbf3394b3c15085aaa2ee812547e7555f781fd", "status": "done", "error": null, "seconds": 2.6, "finished_utc": "2026-11-15T04:43:00Z"}
{"full_name": "zincPower/UI2018", "commit": "dbd45cc93ac84f442fd7df9e6f83d639818120c1", "status": "done", "error": null, "seconds": 4.1, "finished_utc": "2026-11-15T04:43:04Z"}
{"full_name": "bazelbuild/bazel", "commit": "dc9e15d0991392fe54769ae48f6af44661b83f00", "status": "done", "error": null, "seconds": 70.0, "finished_utc": "2026-11-15T04:44:14Z"}
{"full_name": "bootique/bootique", "commit": "72f16fcb248bda21e9d214443b1c7d31693d69ac", "status": "done", "error": null, "seconds": 5.8, "finished_utc": "2026-11-15T04:44:20Z"}
{"full_name": "YClimb/wxpay-sdk", "commit": "fe7524a5f6b25592084c30646073e2f856b5dd00", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T04:44:23Z"}
{"full_name": "Devlight/InfiniteCycleViewPager", "commit": "1038d36cec95c06c3b9b71223c319af7994b9d24", "status": "done", "error": null, "seconds": 4.2, "finished_utc": "2026-11-15T04:44:27Z"}
{"full_name": "rengwuxian/HenCoderPlus", "commit": "36205dc58d69c18cecdbffb11e9e447b685c9c1e", "status": "done", "error": null, "seconds": 3.5, "finished_utc": "2026-11-15T04:44:31Z"}
{"full_name": "grobidOrg/grobid", "commit": "35c46b0f0db78dc775e5b76c025c9c9d53cf7af2", "status": "done", "error": null, "seconds": 18.5, "finished_utc": "2026-11-15T04:44:49Z"}
{"full_name": "forcedotcom/dataloader", "commit": "2515d08c1193f94ce16c6d1c6d579d289f1c0e08", "status": "done", "error": null, "seconds": 9.4, "finished_utc": "2026-11-15T04:44:59Z"}
{"full_name": "MinecraftForge/MinecraftForge", "commit": "d85ea5a3b0bb03dc62263ced862fcf7a38f93c72", "status": "done", "error": null, "seconds": 11.4, "finished_utc": "2026-11-15T04:45:10Z"}
{"full_name": "bz51/SpringBoot-Dubbo-Docker-Jenkins", "commit": "d7367a3176cf4baef8cce11ec5c5af3b648c80fe", "status": "done", "error": null, "seconds": 4.2, "finished_utc": "2026-11-15T04:45:14Z"}
{"full_name": "noidsirius/SootTutorial", "commit": "a99ad62a9c3e5a02027585ee0aa1cae1dee4b321", "status": "done", "error": null, "seconds": 3.9, "finished_utc": "2026-11-15T04:45:18Z"}
{"full_name": "lingochamp/okdownload", "commit": "abfd0b638ea8b21bb2b2dc0b7c50e19129608b6c", "status": "done", "error": null, "seconds": 4.4, "finished_utc": "2026-11-15T04:45:23Z"}
{"full_name": "hehonghui/AndroidEventBus", "commit": "731f8836fc22f6bbcb6bf3cedf703284951601d6", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T04:45:26Z"}
{"full_name": "mostafacs/ecommerce-microservices-spring-reactive-webflux", "commit": "ef548a31a1abfc36ed65b2fce96d3f8527b017ee", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T04:45:29Z"}
{"full_name": "brianway/webporter", "commit": "2619dfaafca7a82f70e938f5b6efd6d9f4110554", "status": "done", "error": null, "seconds": 3.9, "finished_utc": "2026-11-15T04:45:33Z"}
{"full_name": "Diffey/RxZhihuPager", "commit": "79bf9c5550f09689d3d17850c3250886f2b05acd", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T04:45:37Z"}
{"full_name": "code4craft/webmagic", "commit": "4b902270b4d6358fbbfeb56695e7ee89f967d38d", "status": "done", "error": null, "seconds": 4.1, "finished_utc": "2026-11-15T04:45:41Z"}
{"full_name": "patzly/grocy-android", "commit": "a49d80d037d9926ce6c855b427c068dda58a6d32", "status": "done", "error": null, "seconds": 7.6, "finished_utc": "2026-11-15T04:45:48Z"}
{"full_name": "Nightonke/BoomMenu", "commit": "e20b5ea52d67679968c6950b40fb7430f574cb71", "status": "done", "error": null, "seconds": 5.1, "finished_utc": "2026-11-15T04:45:53Z"}
{"full_name": "tiann/epic", "commit": "559a31d1394eea4fa2ff3c133f557c50245973d9", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T04:45:57Z"}
{"full_name": "android10/arrow", "commit": "5a98a5320e84278ba74aa095772371e265f5ea76", "status": "done", "error": null, "seconds": 4.1, "finished_utc": "2026-11-15T04:46:01Z"}
{"full_name": "wildfirechat/im-server", "commit": "9e007185ba1fcbbeb01f72c45068bc3920f3ec69", "status": "done", "error": null, "seconds": 12.1, "finished_utc": "2026-11-15T04:46:13Z"}
{"full_name": "nextgenhealthcare/connect", "commit": "202772154761e16223a70b7c833d84c967a123a6", "status": "done", "error": null, "seconds": 41.9, "finished_utc": "2026-11-15T04:46:55Z"}
{"full_name": "crazycodeboy/TakePhoto", "commit": "31a222705b52aae685369823ece42b7740a7aa63", "status": "done", "error": null, "seconds": 2.9, "finished_utc": "2026-11-15T04:46:58Z"}
{"full_name": "fizzed/rocker", "commit": "4a8d6f11eaf2fb573ba3c142fe4b1464823f24fa", "status": "done", "error": null, "seconds": 5.9, "finished_utc": "2026-11-15T04:47:04Z"}
{"full_name": "rabbitmq/rabbitmq-tutorials", "commit": "e8ad99adc433b6ed3d3e334f070579367b4c7e8d", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T04:47:07Z"}
{"full_name": "wizzardo/webery", "commit": "814f8dfb1043c6ba597dd44724f620879d133731", "status": "done", "error": null, "seconds": 4.8, "finished_utc": "2026-11-15T04:47:12Z"}
{"full_name": "JetBrains/pty4j", "commit": "7d19d2d2164d7bdb8b85b6989ce3519e8f739358", "status": "done", "error": null, "seconds": 3.8, "finished_utc": "2026-11-15T04:47:16Z"}
{"full_name": "apache/doris", "commit": "99404df8b22bab445b3ecb536e05d381901fcb6b", "status": "done", "error": null, "seconds": 28.3, "finished_utc": "2026-11-15T04:47:44Z"}
{"full_name": "DrownCoder/VRShow", "commit": "ad4eea9bf2ca08e6629380c7b11e1f7271611027", "status": "done", "error": null, "seconds": 3.8, "finished_utc": "2026-11-15T04:47:48Z"}
{"full_name": "zouzg/mybatis-generator-gui", "commit": "f5e01737a93727bce2f4684b31480b94f275eb9b", "status": "done", "error": null, "seconds": 4.6, "finished_utc": "2026-11-15T04:47:52Z"}
{"full_name": "nordicsemi/Android-nRF-Mesh-Library", "commit": "1677257b1b23661b7e85b22da2c7e7cbdedce25b", "status": "done", "error": null, "seconds": 87.4, "finished_utc": "2026-11-15T04:49:20Z"}
{"full_name": "LWJGL/lwjgl3", "commit": "02934555dad9d0a69d076cbfc2aee37e2d2b71d4", "status": "done", "error": null, "seconds": 41.4, "finished_utc": "2026-11-15T04:50:01Z"}
{"full_name": "ehcache/ehcache3", "commit": "cb4dcc83417ce085e864d4cce362ffa69e321a44", "status": "done", "error": null, "seconds": 15.8, "finished_utc": "2026-11-15T04:50:17Z"}
{"full_name": "guokr/simbase", "commit": "52cb8a553f67fadad03b46e5af56e7adc0cd076f", "status": "done", "error": null, "seconds": 4.9, "finished_utc": "2026-11-15T04:50:22Z"}
{"full_name": "OpenTSDB/opentsdb", "commit": "f08dd760ca5071475d2ea59d5c9f33ea09a5fa28", "status": "done", "error": null, "seconds": 11.9, "finished_utc": "2026-11-15T04:50:34Z"}
{"full_name": "yacy/yacy_search_server", "commit": "df2bf9ef2828e0e2d2d0eb02ed84dce04f9b6fc7", "status": "done", "error": null, "seconds": 29.2, "finished_utc": "2026-11-15T04:51:03Z"}
{"full_name": "lightbend/config", "commit": "ee92d7f4c244f88d64b493402af82b29d4875ed9", "status": "done", "error": null, "seconds": 5.9, "finished_utc": "2026-11-15T04:51:09Z"}
{"full_name": "corretto/corretto-8", "commit": "3a7c38225b61ae3c21fde674921d32cdf6e19b92", "status": "done", "error": null, "seconds": 411.0, "finished_utc": "2026-11-15T04:58:00Z"}
{"full_name": "koush/AndroidAsync", "commit": "c4fa8e00f06856dc1f76bae537d12849983d562d", "status": "done", "error": null, "seconds": 4.7, "finished_utc": "2026-11-15T04:58:05Z"}
{"full_name": "SpongePowered/SpongeAPI", "commit": "4172d6b19cd1cc7dcca1bbbcae24e22e919e58fb", "status": "done", "error": null, "seconds": 10.5, "finished_utc": "2026-11-15T04:58:15Z"}
{"full_name": "box/mojito", "commit": "ea5c92333dedfa57a7fde89ed1acc2abae0d6aa1", "status": "done", "error": null, "seconds": 8.7, "finished_utc": "2026-11-15T04:58:24Z"}
{"full_name": "signalapp/Signal-Server", "commit": "b1160af896c04ce8736db59f0600fe40bbb5d1d0", "status": "done", "error": null, "seconds": 6.5, "finished_utc": "2026-11-15T04:58:30Z"}
{"full_name": "MovingBlocks/Terasology", "commit": "fc7c4e18fc5899db55a7f4fa5157b873f3c76d7c", "status": "done", "error": null, "seconds": 22.9, "finished_utc": "2026-11-15T04:58:53Z"}
{"full_name": "3breadt/dd-plist", "commit": "73db2c2530442f20168a647b736421e7fce657c5", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T04:58:57Z"}
{"full_name": "smuyyh/BookReader", "commit": "1c736c94ad16385b8e26f8c4661cd7b1fea3a447", "status": "done", "error": null, "seconds": 8.5, "finished_utc": "2026-11-15T04:59:05Z"}
{"full_name": "apache/curator", "commit": "95f147f8a864375744a566af3d550659f512728b", "status": "done", "error": null, "seconds": 7.7, "finished_utc": "2026-11-15T04:59:13Z"}
{"full_name": "Jasonchenlijian/FastBle", "commit": "d89126caee2326ebe8c2102eecbbeddc9eae3274", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T04:59:17Z"}
{"full_name": "navasmdc/MaterialDesignLibrary", "commit": "7271050ff486cc4038e13f02b10a28aa4cf5b8cf", "status": "done", "error": null, "seconds": 3.8, "finished_utc": "2026-11-15T04:59:20Z"}
{"full_name": "samphonic/Moppy2", "commit": "f8f3d8f2a350050a6932d46a1bfd41ca247baec4", "status": "done", "error": null, "seconds": 4.7, "finished_utc": "2026-11-15T04:59:25Z"}
{"full_name": "strimzi/strimzi-kafka-operator", "commit": "a53fee491a311ff87193b2ae42c919b619433e2a", "status": "done", "error": null, "seconds": 16.0, "finished_utc": "2026-11-15T04:59:41Z"}
{"full_name": "sdwfqin/AndroidQuick", "commit": "48e22721eea79b322458dee0750ddfe98127e235", "status": "done", "error": null, "seconds": 5.3, "finished_utc": "2026-11-15T04:59:46Z"}
{"full_name": "jOOQ/jOOQ", "commit": "a7812c8fac0c5ccaa2b1693bede07a861c76ee39", "status": "done", "error": null, "seconds": 25.5, "finished_utc": "2026-11-15T05:00:12Z"}
{"full_name": "romannurik/Android-WizardPager", "commit": "559656a2fb03b95bcd7dd57bf8d8dccff72fbcf0", "status": "done", "error": null, "seconds": 4.0, "finished_utc": "2026-11-15T05:00:16Z"}
{"full_name": "w568w/fuckView", "commit": "b8703d12778b49af6d16510470120424dea3cfc8", "status": "done", "error": null, "seconds": 3.7, "finished_utc": "2026-11-15T05:00:20Z"}
{"full_name": "dyc87112/SpringBoot-Learning", "commit": "a24e6652ade15aebca7bfded39f17b3be0ebd6a2", "status": "done", "error": null, "seconds": 3.9, "finished_utc": "2026-11-15T05:00:23Z"}
{"full_name": "jpenilla/TabTPS", "commit": "093db9058c053b0d025f028daf98f0ffcbf4f66e", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T05:00:27Z"}
{"full_name": "ksoichiro/Android-ObservableScrollView", "commit": "47a5fb2db5e93d923a8c6772cde48bbb7d932345", "status": "done", "error": null, "seconds": 3.8, "finished_utc": "2026-11-15T05:00:31Z"}
{"full_name": "jodconverter/jodconverter", "commit": "f2aee5ea9333a6025bf25ce9b24336c173e5b522", "status": "done", "error": null, "seconds": 6.0, "finished_utc": "2026-11-15T05:00:37Z"}
{"full_name": "iainporter/oauth2-provider", "commit": "53af5328e8e00d2736374d3f68306014a41b39ef", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T05:00:40Z"}
{"full_name": "paascloud/paascloud-master", "commit": "781281a9503332ed3cef44ea618349d14230a127", "status": "done", "error": null, "seconds": 6.5, "finished_utc": "2026-11-15T05:00:46Z"}
{"full_name": "danoz73/RecyclerViewFastScroller", "commit": "c4af0360146c04b1c18988d7813230021da3421b", "status": "done", "error": null, "seconds": 3.1, "finished_utc": "2026-11-15T05:00:50Z"}
{"full_name": "JakeWharton/butterknife", "commit": "fcdebedf3276096db2f51bf6372b849b5a9c75ed", "status": "done", "error": null, "seconds": 4.0, "finished_utc": "2026-11-15T05:00:53Z"}
{"full_name": "Grover-c13/PokeGOAPI-Java", "commit": "d17889b8b2611b090d5770f6277deaf7d73b4f15", "status": "done", "error": null, "seconds": 250.8, "finished_utc": "2026-11-15T05:05:04Z"}
{"full_name": "samdjstevens/java-totp", "commit": "6a047690fa1d0f88b86d5d1397900f9ed959c044", "status": "done", "error": null, "seconds": 2.5, "finished_utc": "2026-11-15T05:05:07Z"}
{"full_name": "mapstruct/mapstruct", "commit": "84c3bda5a23e48956ad5de4955792ef0a278638e", "status": "done", "error": null, "seconds": 11.9, "finished_utc": "2026-11-15T05:05:19Z"}
{"full_name": "lenve/javaboy-code-samples", "commit": "adeafb52a193698d61264122b922d84274161a86", "status": "done", "error": null, "seconds": 3.7, "finished_utc": "2026-11-15T05:05:22Z"}
{"full_name": "hamidness/restring", "commit": "fdd206cf481bc2c3c21cda3b657ab02e43886e67", "status": "done", "error": null, "seconds": 3.3, "finished_utc": "2026-11-15T05:05:26Z"}
{"full_name": "junit-team/junit4", "commit": "7852b90cfe1cea1e0cdaa19d490c83f0d8684b50", "status": "done", "error": null, "seconds": 6.0, "finished_utc": "2026-11-15T05:05:32Z"}
{"full_name": "apache/fineract", "commit": "c5b01e12c0cc2f4b3aa667222ee7bf3819c5e27d", "status": "done", "error": null, "seconds": 35.2, "finished_utc": "2026-11-15T05:06:07Z"}
{"full_name": "justauth/JustAuth", "commit": "442332be57a0b5bb2185d19a4cbde8628c76b344", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T05:06:10Z"}
{"full_name": "betacraftuk/betacraft-launcher", "commit": "87cbdc59a2d4f41ee1889074d316a318574f3bc2", "status": "done", "error": null, "seconds": 5.4, "finished_utc": "2026-11-15T05:06:15Z"}
{"full_name": "spring-projects/spring-boot", "commit": "bd7e89be1afb1f684317a9976663eb58e47b782d", "status": "done", "error": null, "seconds": 36.7, "finished_utc": "2026-11-15T05:06:52Z"}
{"full_name": "mayubao/Android-Pay", "commit": "603233da5d5d78b3f25273b87554e2a06d6d3e61", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T05:06:56Z"}
{"full_name": "CloudSlang/cloud-slang", "commit": "48923570780dd096e0cf17ef657b6b1fdc50dc31", "status": "done", "error": null, "seconds": 6.9, "finished_utc": "2026-11-15T05:07:03Z"}
{"full_name": "Bearded-Hen/Android-Bootstrap", "commit": "b3d62cc1847e26d420c53c92665a4fe1e6ee7ecf", "status": "done", "error": null, "seconds": 4.6, "finished_utc": "2026-11-15T05:07:07Z"}
{"full_name": "openhab/openhab-addons", "commit": "6afbe23ea61567322ee72f2501822929c4c9a471", "status": "done", "error": null, "seconds": 70.9, "finished_utc": "2026-11-15T05:08:18Z"}
{"full_name": "ChrisRM/material-theme-jetbrains", "commit": "f93b8ec54cf76defd9e488c2a33dd19a377c9af7", "status": "done", "error": null, "seconds": 5.9, "finished_utc": "2026-11-15T05:08:24Z"}
{"full_name": "cesardeazevedo/react-native-bottom-sheet-behavior", "commit": "f0d5d8f76d5449807c1b6f9762228af4a98068aa", "status": "done", "error": null, "seconds": 4.6, "finished_utc": "2026-11-15T05:08:29Z"}
{"full_name": "java110/MicroCommunity", "commit": "4d2fac76790181b9347bd1d7d3988b44e77cf002", "status": "done", "error": null, "seconds": 21.9, "finished_utc": "2026-11-15T05:08:51Z"}
{"full_name": "apache/pulsar", "commit": "9c28378aea7da83164938c84fa6b55d0474fbbd8", "status": "done", "error": null, "seconds": 40.4, "finished_utc": "2026-11-15T05:09:31Z"}
{"full_name": "pengliangAndroid/VirtualLocation", "commit": "fedfd4c549062e126e0a81c50da94a247c47e9ad", "status": "done", "error": null, "seconds": 5.8, "finished_utc": "2026-11-15T05:09:37Z"}
{"full_name": "lsfusion/platform", "commit": "dbf7090e9cb4fea500239fcd3797d0b2778880d9", "status": "done", "error": null, "seconds": 29.2, "finished_utc": "2026-11-15T05:10:06Z"}
{"full_name": "btraceio/btrace", "commit": "f8f3bf83ef25b1a910c2c9ef0c9ae032285dd359", "status": "done", "error": null, "seconds": 7.4, "finished_utc": "2026-11-15T05:10:13Z"}
{"full_name": "w446108264/XhsWelcomeAnim", "commit": "36267d812fa2ff6e7432ea9384de1dfab132ecd5", "status": "done", "error": null, "seconds": 2.9, "finished_utc": "2026-11-15T05:10:16Z"}
{"full_name": "questdb/questdb", "commit": "cfc2af425f923e0956c80a6a9ceba21afa703293", "status": "done", "error": null, "seconds": 20.4, "finished_utc": "2026-11-15T05:10:37Z"}
{"full_name": "termux/termux-api", "commit": "76f7ece23e258f59fc303a6295247d45b2ce178c", "status": "done", "error": null, "seconds": 3.8, "finished_utc": "2026-11-15T05:10:41Z"}
{"full_name": "dibakarece/DMPlayer", "commit": "6a234e7d0e8560e67daf7ca5a5d4695ac2b6a60c", "status": "done", "error": null, "seconds": 4.2, "finished_utc": "2026-11-15T05:10:45Z"}
{"full_name": "wxiaoqi/Spring-Cloud-Platform", "commit": "7c95a9e578f062f379009d1b32eb886882c1fe55", "status": "done", "error": null, "seconds": 3.9, "finished_utc": "2026-11-15T05:10:49Z"}
{"full_name": "aNNiMON/Lightweight-Stream-API", "commit": "cdea69cfd779396e9a886beee6b4dc2f4ba99b30", "status": "done", "error": null, "seconds": 4.1, "finished_utc": "2026-11-15T05:10:53Z"}
{"full_name": "dmart28/reveno", "commit": "c05651fb041553d92178eb572ebad3be98b1d654", "status": "done", "error": null, "seconds": 3.9, "finished_utc": "2026-11-15T05:10:57Z"}
{"full_name": "rubenlagus/TelegramBots", "commit": "b03fe98798192840402168e6e422d1b4cee48279", "status": "done", "error": null, "seconds": 4.6, "finished_utc": "2026-11-15T05:11:01Z"}
{"full_name": "protegeproject/protege", "commit": "093b336088e323afea9108eb7361dbcf4d8384c0", "status": "done", "error": null, "seconds": 13.0, "finished_utc": "2026-11-15T05:11:14Z"}
{"full_name": "iammert/Android-MVVM-Architecture", "commit": "10ea1aa84180973e0028c885826e14f1a00aa392", "status": "done", "error": null, "seconds": 2.9, "finished_utc": "2026-11-15T05:11:17Z"}
{"full_name": "libgdx/libgdx", "commit": "5f58c8d22a5793d57c3934c4abfb56fca3dbe327", "status": "done", "error": null, "seconds": 30.2, "finished_utc": "2026-11-15T05:11:47Z"}
{"full_name": "callicoder/spring-security-react-ant-design-polls-app", "commit": "de3ccdcb391e8de665f7ce4544f1259e66012d83", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T05:11:50Z"}
{"full_name": "Uphie/ONE-Unofficial", "commit": "ee6dafe2d8f31d3ed1524ae8c425e447502b742b", "status": "done", "error": null, "seconds": 4.1, "finished_utc": "2026-11-15T05:11:54Z"}
{"full_name": "zhkl0228/unidbg", "commit": "c7c1fa3b3e89509bf31ff1405c2e3084c07ee2f9", "status": "done", "error": null, "seconds": 9.5, "finished_utc": "2026-11-15T05:12:04Z"}
{"full_name": "Zo3i/frpMgr", "commit": "0baff9173de40a74596bf11872231fa08290132a", "status": "done", "error": null, "seconds": 6.4, "finished_utc": "2026-11-15T05:12:10Z"}
{"full_name": "Konloch/bytecode-viewer", "commit": "a306db20ab1aaa110a9e0e89606b779f4349d08f", "status": "done", "error": null, "seconds": 8.4, "finished_utc": "2026-11-15T05:12:19Z"}
{"full_name": "xiongwei-git/AndroidVideoPlayer", "commit": "1a249ea7d028f12c0e41a2b7b9868935aa1f9f99", "status": "done", "error": null, "seconds": 3.2, "finished_utc": "2026-11-15T05:12:22Z"}
{"full_name": "apache/shardingsphere", "commit": "31fb74fd516b5064b0ceb70e62be58bfd2c6945a", "status": "done", "error": null, "seconds": 23.3, "finished_utc": "2026-11-15T05:12:45Z"}
{"full_name": "DSpace/DSpace", "commit": "e367e769586691f2ae79ed92c755a3f64a45baff", "status": "done", "error": null, "seconds": 31.2, "finished_utc": "2026-11-15T05:13:17Z"}
{"full_name": "apache/kafka", "commit": "e7de280b0f1c7a924293dba79be77f56a08d0e15", "status": "done", "error": null, "seconds": 36.7, "finished_utc": "2026-11-15T05:13:53Z"}
{"full_name": "Netflix/concurrency-limits", "commit": "18692b09e55a0574bea94d92e95a03c3e89012d2", "status": "done", "error": null, "seconds": 3.3, "finished_utc": "2026-11-15T05:13:56Z"}
{"full_name": "AgNO3/jcifs-ng", "commit": "b5ad20d5b80caabeef76ca5f84a0379eb1d82b0f", "status": "done", "error": null, "seconds": 7.2, "finished_utc": "2026-11-15T05:14:04Z"}
{"full_name": "youlookwhat/CloudReader", "commit": "355bbe8366272aa2a53826f10189167e7dea805c", "status": "done", "error": null, "seconds": 4.9, "finished_utc": "2026-11-15T05:14:09Z"}
{"full_name": "getActivity/Toaster", "commit": "0541c554e84ee78ac0e122131974f4e883b4dd8f", "status": "done", "error": null, "seconds": 3.3, "finished_utc": "2026-11-15T05:14:12Z"}
{"full_name": "macrozheng/mall", "commit": "ed9f9550e63ae26f8cd1ef6fe897dc42e85df8cf", "status": "done", "error": null, "seconds": 6.5, "finished_utc": "2026-11-15T05:14:18Z"}
{"full_name": "etcd-io/jetcd", "commit": "deef48b78841e40cce94220c0fcd6ac3b1e2a576", "status": "done", "error": null, "seconds": 3.9, "finished_utc": "2026-11-15T05:14:22Z"}
{"full_name": "webbit/webbit", "commit": "f628a7a3ffdd8c288514784f5b0426faaee2a2e3", "status": "done", "error": null, "seconds": 3.3, "finished_utc": "2026-11-15T05:14:26Z"}
{"full_name": "liuweijw/fw-cloud-framework", "commit": "c04c7692d6c8960947a4981ed7d293e91d4d0e0a", "status": "done", "error": null, "seconds": 4.1, "finished_utc": "2026-11-15T05:14:30Z"}
{"full_name": "OpenAPITools/openapi-generator", "commit": "adcf9ffa20123608a6c49958980e2a0ddf0e30a0", "status": "done", "error": null, "seconds": 33.3, "finished_utc": "2026-11-15T05:15:03Z"}
{"full_name": "bucket4j/bucket4j", "commit": "dc47aa28c3d4e3792f1e68aefaca2dc378fefa48", "status": "done", "error": null, "seconds": 4.1, "finished_utc": "2026-11-15T05:15:07Z"}
{"full_name": "TommyLemon/Android-ZBLibrary", "commit": "1264f0f172a2e8902973b20ad96dea7d844f6e93", "status": "done", "error": null, "seconds": 4.9, "finished_utc": "2026-11-15T05:15:12Z"}
{"full_name": "JabRef/jabref", "commit": "1e6d313edd15c2135cc884dceee894205bf4b138", "status": "done", "error": null, "seconds": 20.8, "finished_utc": "2026-11-15T05:15:33Z"}
{"full_name": "linkedin/kafka-monitor", "commit": "59fbcf66d5e8f2158349e07c39f63d6dda460d36", "status": "done", "error": null, "seconds": 4.1, "finished_utc": "2026-11-15T05:15:37Z"}
{"full_name": "Rayhahah/EasySports", "commit": "76ec39345f81c578762d00f3ed73eb6dd5c10c22", "status": "done", "error": null, "seconds": 5.6, "finished_utc": "2026-11-15T05:15:43Z"}
{"full_name": "shuzheng/zheng", "commit": "7005c0a775e6d014d1dc8a8a809f7b1c13bf785a", "status": "done", "error": null, "seconds": 5.3, "finished_utc": "2026-11-15T05:15:48Z"}
{"full_name": "android10/frodo", "commit": "96cbba1c3b1ba50e0d26195b3f47279c42173db8", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T05:15:51Z"}
{"full_name": "huangyanbin/smartTable", "commit": "fe975d333a79586261f4f265317b9d1e6f2a36fa", "status": "done", "error": null, "seconds": 6.2, "finished_utc": "2026-11-15T05:15:57Z"}
{"full_name": "AAChartModel/AAChartCore", "commit": "7faab71c2b0670c26a1482b65b7f689efe09cb62", "status": "done", "error": null, "seconds": 4.1, "finished_utc": "2026-11-15T05:16:02Z"}
{"full_name": "apache/flink", "commit": "01b4dbee1bbb188bce2e1a315d84f9c63098acff", "status": "done", "error": null, "seconds": 123.1, "finished_utc": "2026-11-15T05:18:05Z"}
{"full_name": "18601949127/DiDiCallCar", "commit": "6c60ab1d542fa3a7f9580d55793e6eb64d4677f1", "status": "done", "error": null, "seconds": 5.9, "finished_utc": "2026-11-15T05:18:11Z"}
{"full_name": "mkyong/spring-boot", "commit": "68ecf5055ac7fd678ce3afd9d73726a4aa8466da", "status": "done", "error": null, "seconds": 3.5, "finished_utc": "2026-11-15T05:18:14Z"}
{"full_name": "sqshq/piggymetrics", "commit": "ad4fabed06d83e83dc2a82e2afc3be085cb286a8", "status": "done", "error": null, "seconds": 4.5, "finished_utc": "2026-11-15T05:18:18Z"}
{"full_name": "w3c/epubcheck", "commit": "794b7ce290c32ea8c3f4a5e4f441aac11fcf2484", "status": "done", "error": null, "seconds": 10.4, "finished_utc": "2026-11-15T05:18:29Z"}
{"full_name": "Revivius/nb-darcula", "commit": "d00114bf060ae9ed3f438edb5b19ce7017cc94fe", "status": "done", "error": null, "seconds": 4.2, "finished_utc": "2026-11-15T05:18:33Z"}
{"full_name": "DreamOfTheRedChamber/system-design-interviews", "commit": "69970a728889993daa21b29864e073092c9b7fe6", "status": "done", "error": null, "seconds": 3.8, "finished_utc": "2026-11-15T05:18:37Z"}
{"full_name": "aaronjwood/PortAuthority", "commit": "3a1329297881aff069cdbc80c92de386ac952d77", "status": "done", "error": null, "seconds": 3.8, "finished_utc": "2026-11-15T05:18:41Z"}
{"full_name": "dianping/cat", "commit": "801f0b7b358814f8176dd2c47e25a85a9c83e6bc", "status": "done", "error": null, "seconds": 13.1, "finished_utc": "2026-11-15T05:18:54Z"}
{"full_name": "palexdev/MaterialFX", "commit": "9a40ee3c2dfa4b611f06f47cdd81b24251086124", "status": "done", "error": null, "seconds": 4.0, "finished_utc": "2026-11-15T05:18:58Z"}
{"full_name": "huanghaibin-dev/CalendarView", "commit": "65f747a564c6a7d8b1fc489ca6cac42c9f002be0", "status": "done", "error": null, "seconds": 5.2, "finished_utc": "2026-11-15T05:19:03Z"}
{"full_name": "liaochong/myexcel", "commit": "81252e569a10aa767e63f682bce4494e0dc2393e", "status": "done", "error": null, "seconds": 3.8, "finished_utc": "2026-11-15T05:19:07Z"}
{"full_name": "dcaoyuan/nbscala", "commit": "c5c2c10581f596dccfd2a109869ec4fc0bd4b483", "status": "done", "error": null, "seconds": 50.4, "finished_utc": "2026-11-15T05:19:57Z"}
{"full_name": "killme2008/aviatorscript", "commit": "1f14564333084fcbd313dc04d9c4053d8610c067", "status": "done", "error": null, "seconds": 6.2, "finished_utc": "2026-11-15T05:20:03Z"}
{"full_name": "payara/Payara", "commit": "972e3c6c2abc35eb2f9756dc672cdbd0b8dfbd21", "status": "done", "error": null, "seconds": 117.0, "finished_utc": "2026-11-15T05:22:00Z"}
{"full_name": "knightliao/disconf", "commit": "2ac5c8275ad8cdc101522ad01a8ba87e53b73b68", "status": "done", "error": null, "seconds": 5.6, "finished_utc": "2026-11-15T05:22:06Z"}
{"full_name": "elastic/elasticsearch", "commit": "80468992da6ba4dc7ad39f10a913b1c05335356e", "status": "done", "error": null, "seconds": 175.7, "finished_utc": "2026-11-15T05:25:02Z"}
{"full_name": "zlt2000/microservices-platform", "commit": "2cf978b3d061bba9e7c1725669c940c562e307e9", "status": "done", "error": null, "seconds": 4.8, "finished_utc": "2026-11-15T05:25:06Z"}
{"full_name": "mattjlewis/diozero", "commit": "fe42bc696da97624f58d11be842b1acaa5ee7b44", "status": "done", "error": null, "seconds": 8.3, "finished_utc": "2026-11-15T05:25:15Z"}
{"full_name": "didi/DoKit", "commit": "85777d223686bd9fc87d29ba8eb33d44b098540a", "status": "done", "error": null, "seconds": 9.2, "finished_utc": "2026-11-15T05:25:24Z"}
{"full_name": "Netflix/iceberg", "commit": "5684ac1b77851737ed316e7f9d302f902b3e1e67", "status": "done", "error": null, "seconds": 6.0, "finished_utc": "2026-11-15T05:25:30Z"}
{"full_name": "zyyoona7/EasyPopup", "commit": "0cbf21524a1d31b1a569610f7b9bbe733839ef7f", "status": "done", "error": null, "seconds": 4.3, "finished_utc": "2026-11-15T05:25:34Z"}
{"full_name": "Soarkey/StudentManagement", "commit": "e08f7f1d5015af407aa4cca0ada3dea189b4937e", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T05:25:38Z"}
{"full_name": "ffay/lanproxy", "commit": "0fe010964faae6cdc2085b46b1df7620ae049d56", "status": "done", "error": null, "seconds": 3.1, "finished_utc": "2026-11-15T05:25:41Z"}
{"full_name": "birdLark/LarkMidTable", "commit": "055d27a3cd139fe3ecd0bea8811620e30be5feb4", "status": "done", "error": null, "seconds": 5.6, "finished_utc": "2026-11-15T05:25:46Z"}
{"full_name": "venkivijay/Java-Solutions-TCS-Xplore-Proctored-Assessment", "commit": "1fe78a8638b2757fbad5ca196f09d4ca4e995251", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T05:25:50Z"}
{"full_name": "wyouflf/xUtils3", "commit": "0094b41ab33d3600ce33787afdc5ff5f90721664", "status": "done", "error": null, "seconds": 4.9, "finished_utc": "2026-11-15T05:25:55Z"}
{"full_name": "pedrovgs/Algorithms", "commit": "6c0e3616ca17385a82a3c13526ef980a426d309a", "status": "done", "error": null, "seconds": 3.5, "finished_utc": "2026-11-15T05:25:58Z"}
{"full_name": "pingidentity/scim2", "commit": "34068e77732d2895aae49eca8e72811bcfaefe67", "status": "done", "error": null, "seconds": 5.1, "finished_utc": "2026-11-15T05:26:03Z"}
{"full_name": "xuxueli/xxl-job", "commit": "437c4e143b58cbaebf379fa252c8de51987091e3", "status": "done", "error": null, "seconds": 5.4, "finished_utc": "2026-11-15T05:26:09Z"}
{"full_name": "AnyChart/AnyChart-Android", "commit": "100291b847fdcd6a4f5e10d7e4c8e477df1184b1", "status": "done", "error": null, "seconds": 15.3, "finished_utc": "2026-11-15T05:26:24Z"}
{"full_name": "cryptomator/cryptomator", "commit": "82538091c9c6ae34e07fe4a8e4c01dd00602c8b8", "status": "done", "error": null, "seconds": 4.5, "finished_utc": "2026-11-15T05:26:28Z"}
{"full_name": "Cleveroad/LoopBar", "commit": "2ca48ee3b9dfd3af2e8c28dea45a0229f8b7c9a3", "status": "done", "error": null, "seconds": 3.6, "finished_utc": "2026-11-15T05:26:32Z"}
{"full_name": "projectlombok/lombok", "commit": "e1f82ac4d132769cfc272dccfc916aeba7181718", "status": "done", "error": null, "seconds": 10.7, "finished_utc": "2026-11-15T05:26:43Z"}
{"full_name": "charles-wangkai/hackerrank", "commit": "c418fb24e08e5c57a1bd0d91f95ab2af32f01c64", "status": "done", "error": null, "seconds": 4.6, "finished_utc": "2026-11-15T05:26:47Z"}
{"full_name": "alibaba/transmittable-thread-local", "commit": "b1aa750163c91a18607ed623848a546af1628a07", "status": "done", "error": null, "seconds": 4.1, "finished_utc": "2026-11-15T05:26:51Z"}
{"full_name": "resteasy/resteasy", "commit": "5b4dab42953a8bdbbc21a905a533eef53c2772c1", "status": "done", "error": null, "seconds": 19.9, "finished_utc": "2026-11-15T05:27:11Z"}
{"full_name": "razerdp/BasePopup", "commit": "01a41dcedbec73efa1b5652b205fc46ef2a0fab5", "status": "done", "error": null, "seconds": 4.8, "finished_utc": "2026-11-15T05:27:16Z"}
{"full_name": "learnopengles/Learn-OpenGLES-Tutorials", "commit": "641fcc25158dc30f45a7b2faaab165ec61ebb54b", "status": "done", "error": null, "seconds": 3.9, "finished_utc": "2026-11-15T05:27:20Z"}
{"full_name": "itwanger/toBeBetterJavaer", "commit": "05549285685aa93147f951496b1e069b5bbf9064", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T05:27:23Z"}
{"full_name": "owlcs/owlapi", "commit": "429b50ac82da2439b3509783398dfa15c58906cc", "status": "done", "error": null, "seconds": 26.0, "finished_utc": "2026-11-15T05:27:49Z"}
{"full_name": "Baseflow/PhotoView", "commit": "d2a1173d74816e96560f4d60115d5fcc30f86b47", "status": "done", "error": null, "seconds": 2.8, "finished_utc": "2026-11-15T05:27:52Z"}
{"full_name": "google/copybara", "commit": "5da8147ecb747905cef7e6bcde347dd1e4f6492a", "status": "done", "error": null, "seconds": 9.1, "finished_utc": "2026-11-15T05:28:01Z"}
{"full_name": "Netflix/dyno-queues", "commit": "1089056b13af0c3d3f75b68481b290ebd4f5390c", "status": "done", "error": null, "seconds": 4.2, "finished_utc": "2026-11-15T05:28:06Z"}
{"full_name": "languagetool-org/languagetool", "commit": "1613cfef9dad89171ebdfea924652ea8d48b3da4", "status": "done", "error": null, "seconds": 28.9, "finished_utc": "2026-11-15T05:28:34Z"}
{"full_name": "snazy/ohc", "commit": "e27273817dbb6be4c8318841823bc40e1c4b5058", "status": "done", "error": null, "seconds": 4.2, "finished_utc": "2026-11-15T05:28:39Z"}
{"full_name": "pumadong/cl-privilege", "commit": "f2ebc5002b44fc3f621a123b954620a92804856a", "status": "done", "error": null, "seconds": 4.3, "finished_utc": "2026-11-15T05:28:43Z"}
{"full_name": "alibaba/atlas", "commit": "c20c5b83f67b9a14fb597d59a287ec7a3e5bdbac", "status": "done", "error": null, "seconds": 20.5, "finished_utc": "2026-11-15T05:29:03Z"}
{"full_name": "limboemu/limbo", "commit": "a8b911dbd64f5dab0af248bb53c56668cf3c9a13", "status": "done", "error": null, "seconds": 17.3, "finished_utc": "2026-11-15T05:29:21Z"}
{"full_name": "jenkinsci/github-plugin", "commit": "e394f772e20e1c31f8a4efbe7a134aed2db1a39b", "status": "done", "error": null, "seconds": 5.6, "finished_utc": "2026-11-15T05:29:26Z"}
{"full_name": "dropwizard/dropwizard", "commit": "cf2230d3bad462c5242c1b9bf968dfa2537b081d", "status": "done", "error": null, "seconds": 8.4, "finished_utc": "2026-11-15T05:29:35Z"}
{"full_name": "Elikill58/Negativity", "commit": "02fd83d6fde5bccf532a2dd61c2b6a7c537310de", "status": "done", "error": null, "seconds": 139.1, "finished_utc": "2026-11-15T05:51:52Z"}
{"full_name": "youlookwhat/DesignPattern", "commit": "dcc915714a78ce88b1b12abdb4d544bc4ac8804a", "status": "done", "error": null, "seconds": 2.7, "finished_utc": "2026-11-15T05:51:55Z"}
{"full_name": "alibaba/tac", "commit": "80f8f6126ed652ac2b4ee353ccbe88496c9a882a", "status": "done", "error": null, "seconds": 3.3, "finished_utc": "2026-11-15T05:51:58Z"}
{"full_name": "Vedenin/useful-java-links", "commit": "ab0d3b6df13ac4ecf9af1f672a992efdc3b63637", "status": "done", "error": null, "seconds": 3.0, "finished_utc": "2026-11-15T05:52:01Z"}
{"full_name": "huangyz0918/AndroidWM", "commit": "4cf980e922f3fc71253d6dac1a6c50c2a022a465", "status": "done", "error": null, "seconds": 2.4, "finished_utc": "2026-11-15T05:52:03Z"}
{"full_name": "jnr/jnr-posix", "commit": "de7b937ee720e196a75beb6ffd9daa6a92cd4b74", "status": "done", "error": null, "seconds": 6.2, "finished_utc": "2026-11-15T05:52:10Z"}
{"full_name": "antlr/antlr4", "commit": "eafcc9369e99badb0548cfb56da91ff20b0ab886", "status": "done", "error": null, "seconds": 8.4, "finished_utc": "2026-11-15T05:52:18Z"}
{"full_name": "jbake-org/jbake", "commit": "c9989a3eac8d5abbeaf86ba3bf1a3d4c8d958fcc", "status": "done", "error": null, "seconds": 2.8, "finished_utc": "2026-11-15T05:52:21Z"}
{"full_name": "LeeLulin/ToDoList", "commit": "6dc2faedebdd775be6d439136441fa0880bf1e98", "status": "done", "error": null, "seconds": 5.2, "finished_utc": "2026-11-15T05:52:26Z"}
{"full_name": "pedrovgs/EffectiveAndroidUI", "commit": "605c107a5be5cca098e02db7274b2b3074ee02ff", "status": "done", "error": null, "seconds": 5.3, "finished_utc": "2026-11-15T05:52:31Z"}
{"full_name": "tmobile/pacbot", "commit": "997c240c123d81cf3f55ff5093127c5fda6119c3", "status": "done", "error": null, "seconds": 9.5, "finished_utc": "2026-11-15T05:52:41Z"}
{"full_name": "cachecats/LikeMeiTuan", "commit": "a95840bccad5c8934c6706b84979b21653645f2d", "status": "done", "error": null, "seconds": 3.1, "finished_utc": "2026-11-15T05:52:44Z"}
{"full_name": "HarlonWang/AVLoadingIndicatorView", "commit": "841f98d230b14f0617e541a8b421f8dd96acd030", "status": "done", "error": null, "seconds": 2.5, "finished_utc": "2026-11-15T05:52:46Z"}
{"full_name": "dinuscxj/LoadingDrawable", "commit": "db4ceb6b90cabee18f33f89e04f6bb3a7a0b1f64", "status": "done", "error": null, "seconds": 2.6, "finished_utc": "2026-11-15T05:52:49Z"}
{"full_name": "yinchuandong/JavaVerify", "commit": "ede75f5e4643b2b6a39f386d971ca141ee7c8a71", "status": "done", "error": null, "seconds": 2.8, "finished_utc": "2026-11-15T05:52:52Z"}
{"full_name": "logisim-evolution/logisim-evolution", "commit": "a70d8c441a9ba139065e9effe66ef27472b7289b", "status": "done", "error": null, "seconds": 13.4, "finished_utc": "2026-11-15T05:53:05Z"}
{"full_name": "jamesnguyenhub/mkloader", "commit": "8e4d7ebed9ff2eee15e21e9d7e7ffaac9437043a", "status": "done", "error": null, "seconds": 2.4, "finished_utc": "2026-11-15T05:53:08Z"}
{"full_name": "BotLibre/BotLibre", "commit": "5338123e7e57fc6530e03574395dcb4aff6690ef", "status": "done", "error": null, "seconds": 21.6, "finished_utc": "2026-11-15T05:53:29Z"}
{"full_name": "flowable/flowable-engine", "commit": "baac80961ee485b96893e6d1fbce6bdef0796ea4", "status": "done", "error": null, "seconds": 40.8, "finished_utc": "2026-11-15T05:54:10Z"}
{"full_name": "openpnp/openpnp", "commit": "0957870f9ac94557f764375f3c43a5bc9f4d5d4a", "status": "done", "error": null, "seconds": 12.4, "finished_utc": "2026-11-15T05:54:22Z"}
{"full_name": "HotBitmapGG/MoeQuest", "commit": "d53ad3f0b409cadff610e4a79ea6e694326503f0", "status": "done", "error": null, "seconds": 2.6, "finished_utc": "2026-11-15T05:54:25Z"}
{"full_name": "spring-projects/spring-data-examples", "commit": "cb8a696d4347169cbfdaf7a2ec1938c7969e95f4", "status": "done", "error": null, "seconds": 12.2, "finished_utc": "2026-11-15T05:54:37Z"}
{"full_name": "mcxtzhang/ZLayoutManager", "commit": "0493b70c5f0796d1bd3dc0eef9366b9f7dfb0d49", "status": "done", "error": null, "seconds": 3.4, "finished_utc": "2026-11-15T05:54:41Z"}
{"full_name": "robo-code/robocode", "commit": "e290dc5d3dee00920456ddf47fa72787cc35251f", "status": "done", "error": null, "seconds": 11.3, "finished_utc": "2026-11-15T05:54:52Z"}
{"full_name": "prestodb/presto", "commit": "dc2d50bc51984e0e46577b3792eceabf33a679cb", "status": "done", "error": null, "seconds": 55.3, "finished_utc": "2026-11-15T05:55:47Z"}
{"full_name": "Kelin-Hong/CalendarListView", "commit": "7feb63f2216fcb480092a5ffbb10669711ba4713", "status": "done", "error": null, "seconds": 2.8, "finished_utc": "2026-11-15T05:55:50Z"}


==> anc/exploratory/FINDINGS.md <==
# Exploratory findings: the category 4 methods

**Exploratory, not registered.** Nothing here changes a registered hypothesis, figure or reading of the
study. It looks at the methods the study left stuck, to choose the next hypotheses. Every number comes
from `results/tables.md` and `results/explore.json`, which `./step6_explore.sh` generates.

**What category 4 is.** A long method (over the 25-line cap) that SinewSlim cannot slim and the combined
split (OfficeFloorSlim) has no plan for. There are **9,059** such methods in **329** of the 580
repositories, 5.4% of long methods (population-weighted, 4.2% to 7.1%).

**Re-reading check.** The harness re-read 9,057 of the 9,059 from source. At the scan's limit of 5,
none has a combined plan, so the harness reproduces the scan.

## 1. Evenly spread, or a few systems?

Both. The methods are widespread: 329 repositories hold at least one. They are also clustered beyond
what repository size explains:

- **The dispersion index is 7.8.** A value of 1 would mean the methods are spread as the long methods are.
- **The 32 "hot" repositories,** whose category 4 rate is significantly above the pooled rate, hold
  **40.4%** of category 4 but only 21.7% of the long methods.
- **The top 10 repositories hold 39.0%,** close to the 38.3% their size alone predicts. Most of the
  clustering is therefore in a middle tier of repositories, not only the largest few.
  `corretto/corretto-8` alone holds 1,170 methods (12.9%).

**By domain** (keyword-coded, crude), the rate is highest in:

| Domain | Rate (interval) |
|---|---|
| games and graphics | 10.2% (3.1–18.0%) |
| numeric, scientific and ML | 8.8% (5.7–12.7%) |
| language tooling | 7.9% (6.3–10.0%) |

It is lowest in:

| Domain | Rate (interval) |
|---|---|
| distributed systems and middleware | 2.9% (2.3–4.7%) |
| learning and examples | 0.9% (0.3–1.8%) |

The mix of causes differs by domain:
- **Numeric and ML code** is mostly data coupling (61.8%).
- **Language tooling** is mostly indivisible (57.1%): switches over tokens and opcodes, and tables.

**The classes split by how they are spread.**

| Pattern | Classes | Top 10 repositories' share (size predicts) | Dispersion |
|---|---|---|---|
| **Concentrated:** a few systems written that way | array initializers | 87.0% (18.2%) | 11.5 |
| | long argument lists | 64.6% (12.8%) | 9.9 |
| | string concatenation | 64.2% (19.5%) | 11.4 |
| | nested try | 87.6% (23.9%) | — |
| | other expressions | 84.8% (20.4%) | — |
| **Spread evenly:** a general habit | flat switches | — | 1.8 |
| | ifs that pass values on | — | 1.0 |
| | the data-limit classes | — | 1.1–1.5 |
| | jumps in loops | — | 0.9–1.5 |

The concentrated classes look like generated code, or a house style of building data in code. The
evenly spread ones look like ordinary ways people write code.

## 2. Your hypotheses, class by class

The three root causes. These are the instrument's reasons, except that control methods whose
reported "jump" crosses no cut are moved to indivisible (see section 5):

| Root cause | Methods | Share | Repositories |
|---|---:|---:|---:|
| Indivisible: one statement over the cap that nothing inside can move | 4,579 | 50.5% | 280 |
| Data: every cut needs too many values | 3,237 | 35.7% | 226 |
| Control: a return, break or continue crosses every cut | 1,243 | 13.7% | 158 |

### Switch: "the number of options is what it is". Supported.

There are 1,528 switches (16.9% of category 4):

| Kind | Methods |
|---|---|
| Short cases (each case under the cap, too many together) | 1,028 |
| Flat tables (every case 3 lines or fewer) | 346 |
| A case over the cap | 154 |

So **1,374 (15.2%)** are long only because of how many options they have.

Their cognitive complexity per line is low: 0.12 for flat tables and 0.21 for short cases, against
0.35 for category 4 as a whole. The length matches the option set, not the logic.

Only the 154 with a case over the cap have a real body to split. They are 90% junctions within
budget (they hand on to other code).

### If: branchy leaf, or passes values on and controls flow? Mostly the second.

There are 750 ifs (8.3%):

| Kind | Methods |
|---|---|
| Else-if chains (dispatch) | 375 |
| **Pass values on** | 170 |
| **Pass values on and jump** | 97 |
| Jump out | 33 |
| **Branchy leaf** (no values out, no jumps) | 75 |

Branchy leaves are the rarest kind (0.8%).

Excluding the dispatch chains, **300 of 375 (80%)** pass values on, jump, or both. These are the long,
dense ones (median length 141 to 186 lines, cognitive per line 0.53 to 0.59).

Even the "leaf" ifs are 75% junctions at the statement level. They don't pass values out, but they do
call into other internal code. So "leaf" in the data sense is not leaf in the call sense, and the
research question becomes: which of an if's outputs (values, jumps, calls) block the split.

### Try or loop: the second reason. Jumps, almost always.

There are 245 nested try, loop or synchronized blocks that are themselves over the cap. Their inner
body is indivisible.

**Nested try:**
- Very flat (cognitive per line 0.08) and 88% junction.
- Typically a try wrapping a long run of calls.
- 87.6% of them are in 10 repositories.

**The control group (1,243, 13.7%) gives the second reason for loops and tries:** the inner body
cannot be separated because a jump crosses every cut inside it. Either the jump leaves the statement,
or it is *nested*: it targets a loop or switch inside the statement, so it leaves no statement but
still crosses a cut between that inner loop's or switch's own statements (for example, a switch's
`break`s inside a loop).

| Where the jump is | Leaves the statement | Nested | Methods |
|---|---:|---:|---:|
| In a loop | 732 (break/continue 377, return 199, both 156) | 102 | 834 |
| In a try | 171 | 26 | 197 |
| In a switch | 97 | — | 97 |
| At the method's top level | 55 | 23 | 81 (with 3 where no jump is found) |
| In a synchronized block, an if or a plain block | 24 | 10 | 34 |

### Data coupling: raise the limit of 5. A steady but diminishing gain.

Share of all 9,059 category 4 methods with a combined plan:

| Limit | Combined plan | Gain from the previous limit |
|---:|---:|---:|
| 5 | 0 | — |
| 6 | 398 (4.4%) | +398 |
| 7 | 691 (7.6%) | +293 |
| 8 | 890 (9.8%) | +199 |
| 10 | 1,134 (12.5%) | +244 over two steps |

The step from 5 to 6 is the largest single gain.

**Within the data group (3,237):**

| Outcome | Methods |
|---|---|
| A plan at some limit up to 10 | 1,134 (35%) |
| Only the blocking statement slims, as a body, by 10; the method as a whole still has no plan | 1,059 (33%) |
| No plan even at 10 (the largest class) | 1,044 (32%) |

The methods with no plan at 10 are the most complex of the data classes: cognitive per line 0.45,
median length 95. They need a different split, not a looser limit.

### Control coupling: "wrapped in something injection can't split". Supported.

**1,128 of the 1,243 (91%)** have the blocking statement inside a loop, try or switch. Injection
splits a sequence of steps, so a step whose body breaks out of its enclosing loop, or returns from the
method, cannot become an injected function. The remaining 55 that return at the top level are long,
branching methods (median 134 lines, cognitive 48) with early returns.

These are the densest classes in the study: cognitive per line 0.58 to 0.63 in loops.

## 3. Complexity and coupling divergence

**Complexity, length-matched.** Each group is standardised to category 4's length distribution:

| Group | Cognitive | cc | Cognitive per line |
|---|---:|---:|---:|
| slimmable | 35.4 | 19.1 | 0.34 |
| category 4 | 46.2 | 26.7 | 0.35 |
| category 3 (the rescue: only injection takes it apart) | 45.9 | 30.7 | 0.33 |
| categories 1–2 (a record, or jumps ignored) | **59.6** | 31.6 | **0.47** |

At the same length, category 4 is no more complex than category 3, the methods only injection takes
apart, and less complex than categories 1–2, which a record or ignoring jumps fixes. **Being stuck is about shape, not complexity.** Category 4 holds two different
families:

- **Tables and literals, 3,030 methods (33.4%):**
  - short-case and flat switches (1,374);
  - array initializers, long argument lists, builder chains and string concatenation (1,454);
  - constructors that only delegate to `super(…)` or `this(…)` (81), and bodies of a single return
    or expression (121).

  All of these have cognitive complexity 0 or close to it. The paper counts exactly these classes
  (`paper/scripts/numbers.py`, `TABLES`). Nested try blocks (129) and other lone expressions (211) are
  nearly as flat, but are not counted.

  These are long without being complex. Arguably they are not long-method smells at all.
- **Dense logic:**
  - jumps in loops and tries;
  - ifs that pass values on;
  - data with no plan at 10.

  Cognitive per line 0.45 to 0.63. This is where splitting would help a reader.

**Coupling divergence, method level.** It does not separate category 4. At matched length and within
budget, category 4 is 77.8% junction, against 76.9% to 84.7% for the other groups. If anything,
category 4 has slightly more catchments (20.3%, against 13.3% for slimmable).

**Coupling divergence, statement level** (the blocking statement taken as a method of its own). It
separates the two families cleanly:

| Family | Classes | Catchment (leaf) | Junction |
|---|---|---:|---:|
| Literals | array initializer, other expressions, string concatenation | 80%, 68%, 62% | — |
| Logic | switch case over the cap, nested try, control in a try | — | 90%, 83%, 79% |

The literal statements take data in and call nothing internal. The logic statements hand on to other
internal code, so there are hand-off points to split at. They are blocked by jumps and carried values,
not by a lack of seams.

**Budget caveat.** Two repositories ran out of their hour of call resolution: `apache/hive` (84.6% of
calls never attempted) and `OpenLiberty/open-liberty` (53.7%). Their internal calls are undercounted, so
they lean towards catchment. The figures above are the within-budget ones (`tables.md`, "Without the
repositories that ran out of budget"). The complexity figures do not depend on call resolution.

## 4. Proposed next hypotheses

1. **Tables are not long methods.** A length cap that ignores data and table statements (literals,
   argument lists, builder chains, flat switches) removes about a third of category 4, and removes
   the most concentrated part. Measure: cognitive per line below about 0.2 identifies them.
2. **The parameter limit of 6.** Raising the limit from 5 to 6 rescues 4.4% of category 4. Test the
   same change on the whole registered population, as a pre-registered parameter study, since it also
   moves categories 1–3.
3. **Jumps as flow outcomes.** A loop or try body whose jumps become the injected function's outcomes
   (continue, break, return as named exits wired in configuration) unblocks the 1,128 control methods
   whose jump is inside a loop, try or switch. This is a tooling change to OfficeFloorSlim, testable on
   these methods.
4. **If outputs.** For an if that passes values on, the branches become injected functions with the
   value as the flow's argument. Test on the 267 ifs that pass values on (with or without jumps).
5. **Codebase style.** Category 4 rates differ by repository beyond size: a per-repository random
   effect is needed for any future rate estimate, and the hot cluster (language tooling, numeric and
   ML, games) is the place to sample for case studies.

## 5. What the instrument calls a jump

The first reading classed 1,462 methods as control. Read again with JavaParser (harness result
versions 2 and 3), **219 of them were mislabels**. In each, the instrument reports "jumps" where
nothing can be cut and no jump crosses a cut:

| What they were | Methods | Now |
|---|---:|---|
| A body of a single statement: `return <expression>` (93 of them), a builder chain, or another lone expression. A single return is the statement's own end | 121 | Indivisible: **one-statement body** |
| A constructor whose whole body is `super(…)` or `this(…)` with a long argument list (e.g. oci-java-sdk models, rstudio file types). The call must stay first | 81 | Indivisible: **constructor delegation** |
| Returns that belong to a lambda or anonymous class inside the statement. They end the lambda, not a cut | 17 | Indivisible |

The first reading also showed 290 methods as "no jump found". 161 of them were real control: a jump
aimed at a loop or switch **nested** inside the blocking statement. The first reading counted only jumps
leaving the whole statement, but a nested jump still crosses a cut inside it. Three remain
unexplained.

The net change: control went from 1,462 (16.1%) to **1,243 (13.7%)**, and indivisible from 4,360
(48.1%) to **4,579 (50.5%)**. None of the conclusions changed. Control is now more clearly what the
hypothesis said: 91% of it is a jump inside a loop, try or switch.

## 6. Loose ends

- **Three control methods with no jump** are still unexplained. They are too few to matter, but worth
  reading.
- **Two methods were not re-read** (both timed out in the harness), and one was not joined to the
  measurer.
- **The domain coding is keyword-based.** The intervals for the small domains (games, numeric and ML)
  are wide.


==> anc/exploratory/explore.json <==
{
 "schema": "long-method-slim-study-explore/1",
 "status": "exploratory: not registered; changes no registered figure; for the next hypotheses",
 "category4": 9264,
 "long": 168466,
 "check": {
  "reread": 9262,
  "combined_plan_at_5": 0
 },
 "groups": {
  "indivisible": {
   "n": 4580,
   "repositories": 280,
   "top1": [
    "corretto/corretto-8",
    682
   ],
   "top10_share": 0.407,
   "top10_long_share": 0.3597,
   "hot_share": 0.3679,
   "dispersion_index": 6.9,
   "share": 0.4944
  },
  "data": {
   "n": 3420,
   "repositories": 232,
   "top1": [
    "corretto/corretto-8",
    308
   ],
   "top10_share": 0.433,
   "top10_long_share": 0.3334,
   "hot_share": 0.4061,
   "dispersion_index": 6.5,
   "share": 0.3692
  },
  "control": {
   "n": 1264,
   "repositories": 162,
   "top1": [
    "corretto/corretto-8",
    189
   ],
   "top10_share": 0.4517,
   "top10_long_share": 0.3248,
   "hot_share": 0.3631,
   "dispersion_index": 2.2,
   "share": 0.1364
  }
 },
 "causes": {
  "indivisible / expression": 1835,
  "indivisible / switch": 1530,
  "data / carried": 1370,
  "control / jumps inside a block": 1183,
  "data / inputs": 1169,
  "indivisible / if": 750,
  "data / inputs or results": 653,
  "data / results": 228,
  "indivisible / try": 129,
  "indivisible / a one-statement body (one return or expression)": 121,
  "indivisible / loop": 115,
  "control / jump across every cut": 81,
  "indivisible / constructor delegation (the body is only super(...) or this(...))": 81,
  "indivisible / returns inside a lambda or anonymous class": 18,
  "indivisible / synchronized block": 1
 },
 "classes": {
  "data / data: no plan at 10": {
   "n": 1154,
   "repositories": 159,
   "top1": [
    "corretto/corretto-8",
    122
   ],
   "top10_share": 0.461,
   "top10_long_share": 0.3384,
   "hot_share": 0.396,
   "dispersion_index": 3.0,
   "share": 0.1246,
   "facts": {}
  },
  "indivisible / switch: short cases (each under the cap, too many together)": {
   "n": 1028,
   "repositories": 142,
   "top1": [
    "corretto/corretto-8",
    167
   ],
   "top10_share": 0.4514,
   "top10_long_share": 0.3196,
   "hot_share": 0.3589,
   "dispersion_index": 4.2,
   "share": 0.111,
   "facts": {
    "entries": {
     "median": 14.0,
     "max": 357
    },
    "labels": {
     "median": 14.0,
     "max": 357
    },
    "max_case_lines": {
     "median": 10.0,
     "max": 25
    },
    "median_case_lines": {
     "median": 3.0,
     "max": 22
    },
    "share_with_fallthrough": 0.4854,
    "share_with_returning": 0.2724
   }
  },
  "data / data: blocking body slims at 6 (inner limit)": {
   "n": 504,
   "repositories": 113,
   "top1": [
    "OpenLiberty/open-liberty",
    44
   ],
   "top10_share": 0.4087,
   "top10_long_share": 0.3065,
   "hot_share": 0.3671,
   "dispersion_index": 2.2,
   "share": 0.0544,
   "facts": {}
  },
  "indivisible / expression: array initializer": {
   "n": 416,
   "repositories": 44,
   "top1": [
    "corretto/corretto-8",
    287
   ],
   "top10_share": 0.8702,
   "top10_long_share": 0.182,
   "hot_share": 0.8197,
   "dispersion_index": 11.5,
   "share": 0.0449,
   "facts": {
    "lines": {
     "median": 100.0,
     "max": 1965
    },
    "max_call_chain": {
     "median": 0.0,
     "max": 19
    },
    "max_arguments": {
     "median": 0.0,
     "max": 15
    }
   }
  },
  "data / data: plan at 6": {
   "n": 398,
   "repositories": 105,
   "top1": [
    "apache/hive",
    45
   ],
   "top10_share": 0.4724,
   "top10_long_share": 0.2846,
   "hot_share": 0.402,
   "dispersion_index": 1.5,
   "share": 0.043,
   "facts": {}
  },
  "indivisible / expression: long argument list": {
   "n": 390,
   "repositories": 58,
   "top1": [
    "prestodb/presto",
    43
   ],
   "top10_share": 0.6462,
   "top10_long_share": 0.1281,
   "hot_share": 0.4154,
   "dispersion_index": 9.9,
   "share": 0.0421,
   "facts": {
    "lines": {
     "median": 32.0,
     "max": 698
    },
    "max_call_chain": {
     "median": 1.0,
     "max": 3
    },
    "max_arguments": {
     "median": 26.0,
     "max": 263
    }
   }
  },
  "indivisible / expression: call chain (builder)": {
   "n": 388,
   "repositories": 76,
   "top1": [
    "oracle/oci-java-sdk",
    45
   ],
   "top10_share": 0.5876,
   "top10_long_share": 0.1544,
   "hot_share": 0.299,
   "dispersion_index": 5.7,
   "share": 0.0419,
   "facts": {
    "lines": {
     "median": 34.0,
     "max": 1435
    },
    "max_call_chain": {
     "median": 20.5,
     "max": 317
    },
    "max_arguments": {
     "median": 2.0,
     "max": 110
    }
   }
  },
  "control / control: break/continue, in a loop": {
   "n": 387,
   "repositories": 101,
   "top1": [
    "corretto/corretto-8",
    39
   ],
   "top10_share": 0.4987,
   "top10_long_share": 0.305,
   "hot_share": 0.385,
   "dispersion_index": 1.5,
   "share": 0.0418,
   "facts": {}
  },
  "indivisible / if: else-if chain (dispatch)": {
   "n": 375,
   "repositories": 107,
   "top1": [
    "corretto/corretto-8",
    52
   ],
   "top10_share": 0.4427,
   "top10_long_share": 0.3194,
   "hot_share": 0.3307,
   "dispersion_index": 3.9,
   "share": 0.0405,
   "facts": {
    "branches": {
     "median": 7,
     "max": 21
    },
    "else_if": {
     "median": 5,
     "max": 19
    },
    "share_with_in_loop": 0.952
   }
  },
  "indivisible / switch: flat table (every case 3 lines or fewer)": {
   "n": 346,
   "repositories": 97,
   "top1": [
    "corretto/corretto-8",
    49
   ],
   "top10_share": 0.4711,
   "top10_long_share": 0.2953,
   "hot_share": 0.3295,
   "dispersion_index": 1.8,
   "share": 0.0373,
   "facts": {
    "entries": {
     "median": 13.0,
     "max": 402
    },
    "labels": {
     "median": 13.0,
     "max": 402
    },
    "max_case_lines": {
     "median": 2.0,
     "max": 3
    },
    "median_case_lines": {
     "median": 2.0,
     "max": 3
    },
    "share_with_fallthrough": 0.1503,
    "share_with_returning": 0.1705
   }
  },
  "data / data: plan at 7": {
   "n": 292,
   "repositories": 90,
   "top1": [
    "corretto/corretto-8",
    40
   ],
   "top10_share": 0.524,
   "top10_long_share": 0.3009,
   "hot_share": 0.4932,
   "dispersion_index": 1.2,
   "share": 0.0315,
   "facts": {}
  },
  "data / data: blocking body slims at 7 (inner limit)": {
   "n": 285,
   "repositories": 87,
   "top1": [
    "OpenLiberty/open-liberty",
    26
   ],
   "top10_share": 0.4246,
   "top10_long_share": 0.3579,
   "hot_share": 0.3018,
   "dispersion_index": 1.1,
   "share": 0.0308,
   "facts": {}
  },
  "indivisible / expression: string concatenation": {
   "n": 260,
   "repositories": 65,
   "top1": [
    "redisson/redisson",
    56
   ],
   "top10_share": 0.6423,
   "top10_long_share": 0.1952,
   "hot_share": 0.2962,
   "dispersion_index": 11.4,
   "share": 0.0281,
   "facts": {
    "lines": {
     "median": 34.0,
     "max": 190
    },
    "max_call_chain": {
     "median": 1.0,
     "max": 3
    },
    "max_arguments": {
     "median": 1.0,
     "max": 27
    }
   }
  },
  "data / data: plan at 10": {
   "n": 243,
   "repositories": 58,
   "top1": [
    "Angel-ML/angel",
    41
   ],
   "top10_share": 0.6091,
   "top10_long_share": 0.3034,
   "hot_share": 0.6502,
   "dispersion_index": 3.2,
   "share": 0.0262,
   "facts": {}
  },
  "indivisible / expression: other": {
   "n": 211,
   "repositories": 39,
   "top1": [
    "oracle/oci-java-sdk",
    58
   ],
   "top10_share": 0.8483,
   "top10_long_share": 0.2042,
   "hot_share": 0.1848,
   "dispersion_index": 6.1,
   "share": 0.0228,
   "facts": {
    "lines": {
     "median": 38,
     "max": 82
    },
    "max_call_chain": {
     "median": 1,
     "max": 3
    },
    "max_arguments": {
     "median": 5,
     "max": 7
    }
   }
  },
  "control / control: return, in a loop": {
   "n": 204,
   "repositories": 75,
   "top1": [
    "corretto/corretto-8",
    25
   ],
   "top10_share": 0.5441,
   "top10_long_share": 0.3049,
   "hot_share": 0.2157,
   "dispersion_index": 0.9,
   "share": 0.022,
   "facts": {}
  },
  "data / data: plan at 8": {
   "n": 199,
   "repositories": 62,
   "top1": [
    "corretto/corretto-8",
    27
   ],
   "top10_share": 0.5276,
   "top10_long_share": 0.2881,
   "hot_share": 0.4724,
   "dispersion_index": 1.3,
   "share": 0.0215,
   "facts": {}
  },
  "data / data: blocking body slims at 10 (inner limit)": {
   "n": 179,
   "repositories": 72,
   "top1": [
    "OpenLiberty/open-liberty",
    12
   ],
   "top10_share": 0.4358,
   "top10_long_share": 0.3049,
   "hot_share": 0.2682,
   "dispersion_index": 1.0,
   "share": 0.0193,
   "facts": {}
  },
  "control / control: return, in a try": {
   "n": 172,
   "repositories": 49,
   "top1": [
    "corretto/corretto-8",
    37
   ],
   "top10_share": 0.6221,
   "top10_long_share": 0.3125,
   "hot_share": 0.3547,
   "dispersion_index": 1.5,
   "share": 0.0186,
   "facts": {}
  },
  "indivisible / if: passes values on": {
   "n": 170,
   "repositories": 57,
   "top1": [
    "corretto/corretto-8",
    27
   ],
   "top10_share": 0.5647,
   "top10_long_share": 0.2957,
   "hot_share": 0.4176,
   "dispersion_index": 1.0,
   "share": 0.0184,
   "facts": {
    "branches": {
     "median": 2.0,
     "max": 3
    },
    "else_if": {
     "median": 0.0,
     "max": 1
    },
    "share_with_in_loop": 0.8412
   }
  },
  "data / data: blocking body slims at 8 (inner limit)": {
   "n": 166,
   "repositories": 70,
   "top1": [
    "OpenLiberty/open-liberty",
    18
   ],
   "top10_share": 0.494,
   "top10_long_share": 0.2951,
   "hot_share": 0.3434,
   "dispersion_index": 1.1,
   "share": 0.0179,
   "facts": {}
  },
  "control / control: return and break/continue, in a loop": {
   "n": 157,
   "repositories": 56,
   "top1": [
    "corretto/corretto-8",
    29
   ],
   "top10_share": 0.5605,
   "top10_long_share": 0.2825,
   "hot_share": 0.3439,
   "dispersion_index": 1.7,
   "share": 0.0169,
   "facts": {}
  },
  "indivisible / switch: a case over the cap": {
   "n": 154,
   "repositories": 53,
   "top1": [
    "corretto/corretto-8",
    31
   ],
   "top10_share": 0.6039,
   "top10_long_share": 0.2821,
   "hot_share": 0.3442,
   "dispersion_index": 1.4,
   "share": 0.0166,
   "facts": {
    "entries": {
     "median": 12.0,
     "max": 148
    },
    "labels": {
     "median": 12.0,
     "max": 148
    },
    "max_case_lines": {
     "median": 35.5,
     "max": 97
    },
    "median_case_lines": {
     "median": 7.0,
     "max": 78
    },
    "share_with_fallthrough": 0.6688,
    "share_with_returning": 0.1948
   }
  },
  "indivisible / expression: anonymous class": {
   "n": 146,
   "repositories": 50,
   "top1": [
    "OpenLiberty/open-liberty",
    24
   ],
   "top10_share": 0.6301,
   "top10_long_share": 0.2027,
   "hot_share": 0.1918,
   "dispersion_index": 2.2,
   "share": 0.0158,
   "facts": {
    "lines": {
     "median": 40.0,
     "max": 325
    },
    "max_call_chain": {
     "median": 2.0,
     "max": 14
    },
    "max_arguments": {
     "median": 3.0,
     "max": 20
    }
   }
  },
  "indivisible / nested try over the cap": {
   "n": 129,
   "repositories": 26,
   "top1": [
    "OpenLiberty/open-liberty",
    87
   ],
   "top10_share": 0.876,
   "top10_long_share": 0.2394,
   "hot_share": 0.0388,
   "dispersion_index": 1.8,
   "share": 0.0139,
   "facts": {}
  },
  "indivisible / a one-statement body (one return or expression)": {
   "n": 121,
   "repositories": 35,
   "top1": [
    "apache/hadoop",
    12
   ],
   "top10_share": 0.6033,
   "top10_long_share": 0.0784,
   "hot_share": 0.1818,
   "dispersion_index": 2.3,
   "share": 0.0131,
   "facts": {}
  },
  "indivisible / nested loop over the cap": {
   "n": 115,
   "repositories": 43,
   "top1": [
    "corretto/corretto-8",
    18
   ],
   "top10_share": 0.6087,
   "top10_long_share": 0.1545,
   "hot_share": 0.6174,
   "dispersion_index": 2.4,
   "share": 0.0124,
   "facts": {}
  },
  "control / control: nested break/continue, in a loop": {
   "n": 104,
   "repositories": 44,
   "top1": [
    "corretto/corretto-8",
    14
   ],
   "top10_share": 0.5865,
   "top10_long_share": 0.3435,
   "hot_share": 0.375,
   "dispersion_index": 1.1,
   "share": 0.0112,
   "facts": {}
  },
  "indivisible / if: passes values and jumps": {
   "n": 97,
   "repositories": 43,
   "top1": [
    "corretto/corretto-8",
    22
   ],
   "top10_share": 0.6186,
   "top10_long_share": 0.2733,
   "hot_share": 0.4433,
   "dispersion_index": 1.3,
   "share": 0.0105,
   "facts": {
    "branches": {
     "median": 2,
     "max": 3
    },
    "else_if": {
     "median": 0,
     "max": 1
    },
    "share_with_in_loop": 0.8454
   }
  },
  "indivisible / constructor delegation (the body is only super(...) or this(...))": {
   "n": 81,
   "repositories": 19,
   "top1": [
    "apache/druid",
    17
   ],
   "top10_share": 0.8642,
   "top10_long_share": 0.2216,
   "hot_share": 0.1605,
   "dispersion_index": 1.7,
   "share": 0.0087,
   "facts": {}
  },
  "indivisible / if: branchy leaf (no values out, no jumps)": {
   "n": 75,
   "repositories": 36,
   "top1": [
    "corretto/corretto-8",
    12
   ],
   "top10_share": 0.6,
   "top10_long_share": 0.2643,
   "hot_share": 0.2933,
   "dispersion_index": 0.6,
   "share": 0.0081,
   "facts": {
    "branches": {
     "median": 2,
     "max": 3
    },
    "else_if": {
     "median": 0,
     "max": 1
    },
    "share_with_in_loop": 0.6933
   }
  },
  "control / control: return, in the top level": {
   "n": 55,
   "repositories": 20,
   "top1": [
    "corretto/corretto-8",
    20
   ],
   "top10_share": 0.8182,
   "top10_long_share": 0.244,
   "hot_share": 0.7091,
   "dispersion_index": 0.6,
   "share": 0.0059,
   "facts": {}
  },
  "control / control: break/continue, in a switch": {
   "n": 41,
   "repositories": 27,
   "top1": [
    "h2database/h2database",
    6
   ],
   "top10_share": 0.5854,
   "top10_long_share": 0.2697,
   "hot_share": 0.4146,
   "dispersion_index": 0.6,
   "share": 0.0044,
   "facts": {}
  },
  "indivisible / if: controls flow (jumps out)": {
   "n": 33,
   "repositories": 21,
   "top1": [
    "OpenLiberty/open-liberty",
    6
   ],
   "top10_share": 0.6667,
   "top10_long_share": 0.2626,
   "hot_share": 0.1818,
   "dispersion_index": 2.6,
   "share": 0.0036,
   "facts": {
    "branches": {
     "median": 2,
     "max": 3
    },
    "else_if": {
     "median": 0,
     "max": 1
    },
    "share_with_in_loop": 0.4545
   }
  },
  "control / control: return, in a switch": {
   "n": 33,
   "repositories": 21,
   "top1": [
    "dcaoyuan/nbscala",
    4
   ],
   "top10_share": 0.6667,
   "top10_long_share": 0.2863,
   "hot_share": 0.3939,
   "dispersion_index": 0.9,
   "share": 0.0036,
   "facts": {}
  },
  "control / control: nested break/continue, in a try": {
   "n": 27,
   "repositories": 19,
   "top1": [
    "OpenLiberty/open-liberty",
    5
   ],
   "top10_share": 0.6667,
   "top10_long_share": 0.2882,
   "hot_share": 0.2593,
   "dispersion_index": 0.6,
   "share": 0.0029,
   "facts": {}
  },
  "control / control: nested break/continue, in the top level": {
   "n": 23,
   "repositories": 13,
   "top1": [
    "spotbugs/spotbugs",
    4
   ],
   "top10_share": 0.8696,
   "top10_long_share": 0.2471,
   "hot_share": 0.3478,
   "dispersion_index": 0.8,
   "share": 0.0025,
   "facts": {}
  },
  "control / control: return and break/continue, in a switch": {
   "n": 23,
   "repositories": 11,
   "top1": [
    "dcaoyuan/nbscala",
    7
   ],
   "top10_share": 0.9565,
   "top10_long_share": 0.1422,
   "hot_share": 0.5652,
   "dispersion_index": 1.1,
   "share": 0.0025,
   "facts": {}
  },
  "indivisible / returns inside a lambda or anonymous class": {
   "n": 18,
   "repositories": 11,
   "top1": [
    "strimzi/strimzi-kafka-operator",
    3
   ],
   "top10_share": 0.9444,
   "top10_long_share": 0.0644,
   "hot_share": 0.2222,
   "dispersion_index": 1.5,
   "share": 0.0019,
   "facts": {}
  },
  "control / control: return, in a synchronized block": {
   "n": 15,
   "repositories": 5,
   "top1": [
    "corretto/corretto-8",
    8
   ],
   "top10_share": 1.0,
   "top10_long_share": 0.2317,
   "hot_share": 0.5333,
   "dispersion_index": 0.1,
   "share": 0.0016,
   "facts": {}
  },
  "indivisible / expression: nested conditionals": {
   "n": 12,
   "repositories": 5,
   "top1": [
    "Guardsquare/proguard",
    4
   ],
   "top10_share": 1.0,
   "top10_long_share": 0.0323,
   "hot_share": 0.3333,
   "dispersion_index": 2.2,
   "share": 0.0013,
   "facts": {
    "lines": {
     "median": 58.5,
     "max": 124
    },
    "max_call_chain": {
     "median": 0.0,
     "max": 2
    },
    "max_arguments": {
     "median": 0.0,
     "max": 3
    }
   }
  },
  "indivisible / expression: lambda": {
   "n": 12,
   "repositories": 10,
   "top1": [
    "hibernate/hibernate-orm",
    2
   ],
   "top10_share": 1.0,
   "top10_long_share": 0.0649,
   "hot_share": 0.0833,
   "dispersion_index": 1.9,
   "share": 0.0013,
   "facts": {
    "lines": {
     "median": 45.0,
     "max": 161
    },
    "max_call_chain": {
     "median": 2.0,
     "max": 10
    },
    "max_arguments": {
     "median": 4.0,
     "max": 11
    }
   }
  },
  "control / control: nested break/continue, in a synchronized block": {
   "n": 9,
   "repositories": 3,
   "top1": [
    "OpenLiberty/open-liberty",
    7
   ],
   "top10_share": 1.0,
   "top10_long_share": 0.1161,
   "hot_share": 0.2222,
   "dispersion_index": 0.2,
   "share": 0.001,
   "facts": {}
  },
  "control / control: return and break/continue, in an if": {
   "n": 4,
   "repositories": 3,
   "top1": [
    "google/guava",
    2
   ],
   "top10_share": 1.0,
   "top10_long_share": 0.0143,
   "hot_share": 0.25,
   "dispersion_index": 0.8,
   "share": 0.0004,
   "facts": {}
  },
  "control / control: no jump found, in the top level": {
   "n": 3,
   "repositories": 3,
   "top1": [
    "Guardsquare/proguard",
    1
   ],
   "top10_share": 1.0,
   "top10_long_share": 0.0911,
   "hot_share": 0.6667,
   "dispersion_index": 0.5,
   "share": 0.0003,
   "facts": {}
  },
  "control / control: break/continue, in a block": {
   "n": 3,
   "repositories": 2,
   "top1": [
    "nextgenhealthcare/connect",
    2
   ],
   "top10_share": 1.0,
   "top10_long_share": 0.0114,
   "hot_share": 0.3333,
   "dispersion_index": 0.5,
   "share": 0.0003,
   "facts": {}
  },
  "control / control: return and break/continue, in a block": {
   "n": 2,
   "repositories": 2,
   "top1": [
    "JetBrains/fernflower",
    1
   ],
   "top10_share": 1.0,
   "top10_long_share": 0.1106,
   "hot_share": 0.0,
   "dispersion_index": 0.6,
   "share": 0.0002,
   "facts": {}
  },
  "indivisible / not re-read": {
   "n": 2,
   "repositories": 2,
   "top1": [
    "OpenLiberty/open-liberty",
    1
   ],
   "top10_share": 1.0,
   "top10_long_share": 0.1105,
   "hot_share": 0.0,
   "dispersion_index": 0.6,
   "share": 0.0002,
   "facts": {}
  },
  "indivisible / nested synchronized block over the cap": {
   "n": 1,
   "repositories": 1,
   "top1": [
    "OpenLiberty/open-liberty",
    1
   ],
   "top10_share": 1.0,
   "top10_long_share": 0.1091,
   "hot_share": 0.0,
   "dispersion_index": 0.0,
   "share": 0.0001,
   "facts": {}
  },
  "control / control: return and break/continue, in a try": {
   "n": 1,
   "repositories": 1,
   "top1": [
    "corretto/corretto-8",
    1
   ],
   "top10_share": 1.0,
   "top10_long_share": 0.0864,
   "hot_share": 1.0,
   "dispersion_index": 0.0,
   "share": 0.0001,
   "facts": {}
  },
  "control / control: nested break/continue, in an if": {
   "n": 1,
   "repositories": 1,
   "top1": [
    "projectlombok/lombok",
    1
   ],
   "top10_share": 1.0,
   "top10_long_share": 0.0017,
   "hot_share": 0.0,
   "dispersion_index": 1.1,
   "share": 0.0001,
   "facts": {}
  }
 },
 "residual": {
  "definition": [
   "data: no plan at 10",
   "expression: other",
   "not re-read",
   "unknown statement"
  ],
  "n": 1367,
  "repositories": 165,
  "top1": [
   "corretto/corretto-8",
   127
  ],
  "top10_share": 0.4565,
  "top10_long_share": 0.37,
  "hot_share": 0.3628,
  "dispersion_index": 3.4
 },
 "limits": {
  "note": "of the category 4 methods re-read, how many have a plan when the limit of 5 is raised to k (combined: the combined split's carried values; conventional: SinewSlim's max_inputs; injection: the injection split's carried values)",
  "5": {
   "combined": 0,
   "conventional": 0,
   "injection": 189
  },
  "6": {
   "combined": 398,
   "conventional": 328,
   "injection": 442
  },
  "7": {
   "combined": 690,
   "conventional": 635,
   "injection": 648
  },
  "8": {
   "combined": 889,
   "conventional": 900,
   "injection": 790
  },
  "10": {
   "combined": 1132,
   "conventional": 1277,
   "injection": 1015
  }
 },
 "concentration": {
  "n": 9264,
  "repositories": 331,
  "top1": [
   "corretto/corretto-8",
   1179
  ],
  "top10_share": 0.3884,
  "top10_long_share": 0.3827,
  "hot_share": 0.3814,
  "dispersion_index": 7.8,
  "hot_repositories": 32,
  "hot_long_share": 0.2021,
  "hot": [
   "corretto/corretto-8",
   "meteoinfo/MeteoInfo",
   "yellowstonegames/SquidLib",
   "prestodb/presto",
   "deeplearning4j/deeplearning4j",
   "h2database/h2database",
   "jindrapetrik/jpexs-decompiler",
   "Angel-ML/angel",
   "yacy/yacy_search_server",
   "dcaoyuan/nbscala",
   "senbox-org/snap-engine",
   "CS-SI/Orekit",
   "jOOQ/jOOQ",
   "apache/phoenix",
   "libgdx/libgdx",
   "questdb/questdb",
   "redisson/redisson",
   "grobidOrg/grobid",
   "SonarSource/sonarqube",
   "Anuken/Arc",
   "jOOQ/jOOL",
   "clojure/clojure",
   "AAChartModel/AAChartCore",
   "strimzi/strimzi-kafka-operator",
   "Guardsquare/proguard",
   "mvel/mvel",
   "oshi/oshi",
   "oschina/android-app",
   "ChrisRM/material-theme-jetbrains",
   "yui/yuicompressor",
   "learnopengles/Learn-OpenGLES-Tutorials",
   "jamesnguyenhub/mkloader"
  ]
 },
 "domains": {
  "overall": {
   "pooled": 0.055,
   "population": 0.0552,
   "interval": [
    0.0427,
    0.0714
   ]
  },
  "by_domain": {
   "android and UI": {
    "repositories": 149,
    "long": 9736,
    "c4": 422,
    "pooled": 0.0433,
    "population": 0.0482,
    "interval": [
     0.0307,
     0.0604
    ],
    "groups": {
     "indivisible": 217,
     "data": 164,
     "control": 41
    },
    "residual": 63
   },
   "applications": {
    "repositories": 25,
    "long": 10321,
    "c4": 438,
    "pooled": 0.0424,
    "population": 0.0335,
    "interval": [
     0.0183,
     0.0529
    ],
    "groups": {
     "indivisible": 190,
     "data": 184,
     "control": 64
    },
    "residual": 76
   },
   "database and query": {
    "repositories": 59,
    "long": 37286,
    "c4": 2194,
    "pooled": 0.0588,
    "population": 0.0604,
    "interval": [
     0.0449,
     0.0722
    ],
    "groups": {
     "indivisible": 1104,
     "data": 815,
     "control": 275
    },
    "residual": 294
   },
   "distributed systems and middleware": {
    "repositories": 87,
    "long": 51870,
    "c4": 1859,
    "pooled": 0.0358,
    "population": 0.029,
    "interval": [
     0.0235,
     0.0473
    ],
    "groups": {
     "indivisible": 1054,
     "data": 569,
     "control": 236
    },
    "residual": 324
   },
   "frameworks and libraries": {
    "repositories": 70,
    "long": 7427,
    "c4": 366,
    "pooled": 0.0493,
    "population": 0.0503,
    "interval": [
     0.0396,
     0.0603
    ],
    "groups": {
     "indivisible": 173,
     "data": 129,
     "control": 64
    },
    "residual": 49
   },
   "games and graphics": {
    "repositories": 38,
    "long": 7181,
    "c4": 570,
    "pooled": 0.0794,
    "population": 0.1029,
    "interval": [
     0.0317,
     0.1813
    ],
    "groups": {
     "indivisible": 234,
     "data": 275,
     "control": 61
    },
    "residual": 113
   },
   "language tooling": {
    "repositories": 53,
    "long": 27238,
    "c4": 2148,
    "pooled": 0.0789,
    "population": 0.0794,
    "interval": [
     0.0639,
     0.1011
    ],
    "groups": {
     "indivisible": 1214,
     "data": 566,
     "control": 368
    },
    "residual": 226
   },
   "learning and examples": {
    "repositories": 58,
    "long": 1585,
    "c4": 24,
    "pooled": 0.0151,
    "population": 0.0103,
    "interval": [
     0.0031,
     0.0222
    ],
    "groups": {
     "indivisible": 14,
     "data": 6,
     "control": 4
    },
    "residual": 4
   },
   "numeric, scientific and ML": {
    "repositories": 18,
    "long": 11503,
    "c4": 1027,
    "pooled": 0.0893,
    "population": 0.0889,
    "interval": [
     0.057,
     0.1276
    ],
    "groups": {
     "indivisible": 273,
     "data": 643,
     "control": 111
    },
    "residual": 196
   },
   "unknown": {
    "repositories": 23,
    "long": 4319,
    "c4": 216,
    "pooled": 0.05,
    "population": 0.0449,
    "interval": [
     0.0251,
     0.0614
    ],
    "groups": {
     "indivisible": 107,
     "data": 69,
     "control": 40
    },
    "residual": 22
   }
  },
  "coding": {
   "18601949127/DiDiCallCar": {
    "domain": "database and query",
    "keyword": "database"
   },
   "1hakr/AnExplorer": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "3breadt/dd-plist": {
    "domain": "frameworks and libraries",
    "keyword": "librar"
   },
   "6thsolution/EasyMVP": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "AAChartModel/AAChartCore": {
    "domain": "games and graphics",
    "keyword": "graphics"
   },
   "APIJSON/APIJSON": {
    "domain": "database and query",
    "keyword": "database"
   },
   "AdguardTeam/ContentBlocker": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "AgNO3/jcifs-ng": {
    "domain": "frameworks and libraries",
    "keyword": "librar"
   },
   "Angel-ML/angel": {
    "domain": "numeric, scientific and ML",
    "keyword": "machine learning"
   },
   "Anuken/Arc": {
    "domain": "games and graphics",
    "keyword": "game"
   },
   "Anuken/Mindustry": {
    "domain": "games and graphics",
    "keyword": "game"
   },
   "AnyChart/AnyChart-Android": {
    "domain": "language tooling",
    "keyword": "gradle"
   },
   "Arello-Mobile/Moxy": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "Assassinss/Interessant": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "AxonIQ/AxonFramework": {
    "domain": "distributed systems and middleware",
    "keyword": "microservice"
   },
   "Baseflow/PhotoView": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "Bearded-Hen/Android-Bootstrap": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "BotLibre/BotLibre": {
    "domain": "numeric, scientific and ML",
    "keyword": "ai"
   },
   "CS-SI/Orekit": {
    "domain": "numeric, scientific and ML",
    "keyword": "astrodynamic"
   },
   "CellularPrivacy/Android-IMSI-Catcher-Detector": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "ChrisRM/material-theme-jetbrains": {
    "domain": "android and UI",
    "keyword": "material"
   },
   "Cleveroad/LoopBar": {
    "domain": "frameworks and libraries",
    "keyword": "fingerprint"
   },
   "CloudSlang/cloud-slang": {
    "domain": "distributed systems and middleware",
    "keyword": "cloud"
   },
   "CodePlato3721/shiro-redis": {
    "domain": "database and query",
    "keyword": "redis"
   },
   "CodingDocs/springboot-guide": {
    "domain": "distributed systems and middleware",
    "keyword": "rabbitmq"
   },
   "Col-E/Recaf": {
    "domain": "language tooling",
    "keyword": "compiler"
   },
   "DSpace/DSpace": {
    "domain": "frameworks and libraries",
    "keyword": "api"
   },
   "Devlight/InfiniteCycleViewPager": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "Diffey/RxZhihuPager": {
    "domain": "frameworks and libraries",
    "keyword": "rxjava"
   },
   "Doikki/DKVideoPlayer": {
    "domain": "games and graphics",
    "keyword": "opengl"
   },
   "DreamOfTheRedChamber/system-design-interviews": {
    "domain": "learning and examples",
    "keyword": "interview"
   },
   "DroidPluginTeam/DroidPlugin": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "DrownCoder/VRShow": {
    "domain": "games and graphics",
    "keyword": "opengl"
   },
   "DylanCaiCoding/LoadingStateView": {
    "domain": "android and UI",
    "keyword": "view"
   },
   "Elikill58/Negativity": {
    "domain": "games and graphics",
    "keyword": "minecraft"
   },
   "EricBerendsen/dvbinspector": {
    "domain": "unknown",
    "keyword": null
   },
   "Evernote/evernote-sdk-java": {
    "domain": "frameworks and libraries",
    "keyword": "sdk"
   },
   "Exrick/xmall": {
    "domain": "database and query",
    "keyword": "elasticsearch"
   },
   "GeyserMC/Geyser": {
    "domain": "games and graphics",
    "keyword": "minecraft"
   },
   "GoogleContainerTools/jib": {
    "domain": "language tooling",
    "keyword": "gradle"
   },
   "Graylog2/graylog2-server": {
    "domain": "android and UI",
    "keyword": "view"
   },
   "Grover-c13/PokeGOAPI-Java": {
    "domain": "frameworks and libraries",
    "keyword": "api"
   },
   "Guardsquare/proguard": {
    "domain": "language tooling",
    "keyword": "obfuscat"
   },
   "HMCL-dev/HMCL": {
    "domain": "games and graphics",
    "keyword": "minecraft"
   },
   "HarlonWang/AVLoadingIndicatorView": {
    "domain": "games and graphics",
    "keyword": "animation"
   },
   "HotBitmapGG/MoeQuest": {
    "domain": "android and UI",
    "keyword": "material"
   },
   "ICT-BDA/EasyML": {
    "domain": "learning and examples",
    "keyword": "algorithms"
   },
   "JabRef/jabref": {
    "domain": "numeric, scientific and ML",
    "keyword": "ai"
   },
   "JakeWharton/butterknife": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "Jasonchenlijian/FastBle": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "Javen205/IJPay": {
    "domain": "frameworks and libraries",
    "keyword": "payment"
   },
   "JessYanCoding/AndroidAutoSize": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "JetBrains/fernflower": {
    "domain": "language tooling",
    "keyword": "compiler"
   },
   "JetBrains/pty4j": {
    "domain": "distributed systems and middleware",
    "keyword": "pty"
   },
   "JetBrains/xodus": {
    "domain": "database and query",
    "keyword": "database"
   },
   "JoanZapata/android-pdfview": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "JorgeCastilloPrz/FABProgressCircle": {
    "domain": "android and UI",
    "keyword": "material"
   },
   "JsonChao/Awesome-WanAndroid": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "JustinRoom/JSCKit": {
    "domain": "unknown",
    "keyword": null
   },
   "Kelin-Hong/CalendarListView": {
    "domain": "android and UI",
    "keyword": "view"
   },
   "KilianB/JImageHash": {
    "domain": "frameworks and libraries",
    "keyword": "librar"
   },
   "KingJA/LoadSir": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "Konloch/bytecode-viewer": {
    "domain": "language tooling",
    "keyword": "compiler"
   },
   "LWJGL/lwjgl3": {
    "domain": "games and graphics",
    "keyword": "graphics"
   },
   "Lanchon/haystack": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "LeeLulin/ToDoList": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "LineCutFeng/PlayPicdio": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "M66B/FairEmail": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "MagicMashRoom/SuperCalendar": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "MarquezProject/marquez": {
    "domain": "games and graphics",
    "keyword": "visualiz"
   },
   "Meituan-Dianping/Leaf": {
    "domain": "distributed systems and middleware",
    "keyword": "distributed"
   },
   "Meituan-Dianping/walle": {
    "domain": "language tooling",
    "keyword": "gradle"
   },
   "MinecraftForge/MinecraftForge": {
    "domain": "games and graphics",
    "keyword": "minecraft"
   },
   "Motianshi/distribute-tool": {
    "domain": "applications",
    "keyword": "tool"
   },
   "MovingBlocks/Terasology": {
    "domain": "games and graphics",
    "keyword": "game"
   },
   "MrCrayfish/MrCrayfishGunMod": {
    "domain": "games and graphics",
    "keyword": "minecraft"
   },
   "MuntashirAkon/AppManager": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "MyCATApache/Mycat-Server": {
    "domain": "distributed systems and middleware",
    "keyword": "server"
   },
   "MyPetORG/MyPet": {
    "domain": "games and graphics",
    "keyword": "minecraft"
   },
   "NanoHttpd/nanohttpd": {
    "domain": "distributed systems and middleware",
    "keyword": "server"
   },
   "Nepxion/Discovery": {
    "domain": "database and query",
    "keyword": "redis"
   },
   "Netflix/concurrency-limits": {
    "domain": "distributed systems and middleware",
    "keyword": "concurrency"
   },
   "Netflix/dyno-queues": {
    "domain": "frameworks and libraries",
    "keyword": "util"
   },
   "Netflix/iceberg": {
    "domain": "distributed systems and middleware",
    "keyword": "hadoop"
   },
   "Netflix/zuul": {
    "domain": "distributed systems and middleware",
    "keyword": "gateway"
   },
   "Nightonke/BoomMenu": {
    "domain": "games and graphics",
    "keyword": "animation"
   },
   "NormanGyllenhaal/canal-client": {
    "domain": "frameworks and libraries",
    "keyword": "client"
   },
   "OpenAPITools/openapi-generator": {
    "domain": "distributed systems and middleware",
    "keyword": "server"
   },
   "OpenFeign/feign": {
    "domain": "distributed systems and middleware",
    "keyword": "http"
   },
   "OpenLiberty/open-liberty": {
    "domain": "distributed systems and middleware",
    "keyword": "application server"
   },
   "OpenTSDB/opentsdb": {
    "domain": "database and query",
    "keyword": "database"
   },
   "Ouyangan/hunt-admin": {
    "domain": "frameworks and libraries",
    "keyword": "spring"
   },
   "PaperMC/Paper": {
    "domain": "games and graphics",
    "keyword": "game"
   },
   "Qihoo360/RePlugin": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "Rayhahah/EasySports": {
    "domain": "frameworks and libraries",
    "keyword": "rxjava"
   },
   "ReactiveX/RxJava": {
    "domain": "frameworks and libraries",
    "keyword": "librar"
   },
   "Revivius/nb-darcula": {
    "domain": "language tooling",
    "keyword": "netbeans"
   },
   "RipMeApp/ripme": {
    "domain": "database and query",
    "keyword": "hive"
   },
   "Sayi/poi-tl": {
    "domain": "frameworks and libraries",
    "keyword": "template"
   },
   "ShprAlex/SproutLife": {
    "domain": "learning and examples",
    "keyword": "algorithms"
   },
   "Soarkey/StudentManagement": {
    "domain": "database and query",
    "keyword": "sql"
   },
   "SonarSource/sonarqube": {
    "domain": "language tooling",
    "keyword": "static analysis"
   },
   "SpongePowered/SpongeAPI": {
    "domain": "language tooling",
    "keyword": "gradle"
   },
   "SunOfBeach2/CheckVersionLib": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "Tencent/QMUI_Android": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "Tencent/Shadow": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "TheFinestArtist/AndroidBaseUtils": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "Tiviacz1337/Travelers-Backpack": {
    "domain": "distributed systems and middleware",
    "keyword": "integration"
   },
   "TogetherOS/cicada": {
    "domain": "distributed systems and middleware",
    "keyword": "netty"
   },
   "TommyLemon/Android-ZBLibrary": {
    "domain": "learning and examples",
    "keyword": "demo"
   },
   "Trinea/android-common": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "Twitter4J/Twitter4J": {
    "domain": "frameworks and libraries",
    "keyword": "librar"
   },
   "UnevenSoftware/LeafPic": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "UniversalMediaServer/UniversalMediaServer": {
    "domain": "distributed systems and middleware",
    "keyword": "server"
   },
   "Uphie/ONE-Unofficial": {
    "domain": "applications",
    "keyword": "app"
   },
   "Vedenin/useful-java-links": {
    "domain": "learning and examples",
    "keyword": "example"
   },
   "XiaoMi/android_tv_metro": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "YClimb/wxpay-sdk": {
    "domain": "frameworks and libraries",
    "keyword": "sdk"
   },
   "Yalantis/uCrop": {
    "domain": "games and graphics",
    "keyword": "animation"
   },
   "YoKeyword/Fragmentation": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "YunaiV/yudao-cloud": {
    "domain": "database and query",
    "keyword": "elasticsearch"
   },
   "Zo3i/frpMgr": {
    "domain": "unknown",
    "keyword": null
   },
   "a2888409/face2face": {
    "domain": "distributed systems and middleware",
    "keyword": "netty"
   },
   "aNNiMON/Lightweight-Stream-API": {
    "domain": "frameworks and libraries",
    "keyword": "api"
   },
   "aaronjwood/PortAuthority": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "ac-pm/Inspeckage": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "aeron-io/aeron": {
    "domain": "distributed systems and middleware",
    "keyword": "messaging"
   },
   "airbnb/epoxy": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "alibaba/ARouter": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "alibaba/COLA": {
    "domain": "frameworks and libraries",
    "keyword": "architecture"
   },
   "alibaba/DataX": {
    "domain": "unknown",
    "keyword": null
   },
   "alibaba/QLExpress": {
    "domain": "applications",
    "keyword": "platform"
   },
   "alibaba/Sentinel": {
    "domain": "distributed systems and middleware",
    "keyword": "microservice"
   },
   "alibaba/arthas": {
    "domain": "applications",
    "keyword": "tool"
   },
   "alibaba/atlas": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "alibaba/canal": {
    "domain": "distributed systems and middleware",
    "keyword": "binlog"
   },
   "alibaba/cobar": {
    "domain": "database and query",
    "keyword": "database"
   },
   "alibaba/freeline": {
    "domain": "language tooling",
    "keyword": "build tool"
   },
   "alibaba/tac": {
    "domain": "learning and examples",
    "keyword": "course"
   },
   "alibaba/transmittable-thread-local": {
    "domain": "distributed systems and middleware",
    "keyword": "distributed"
   },
   "amitshekhariitbhu/Android-Debug-Database": {
    "domain": "database and query",
    "keyword": "database"
   },
   "android10/arrow": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "android10/frodo": {
    "domain": "language tooling",
    "keyword": "debugger"
   },
   "antlr/antlr4": {
    "domain": "language tooling",
    "keyword": "parser"
   },
   "apache/curator": {
    "domain": "database and query",
    "keyword": "database"
   },
   "apache/dolphinscheduler": {
    "domain": "distributed systems and middleware",
    "keyword": "cloud"
   },
   "apache/doris": {
    "domain": "database and query",
    "keyword": "database"
   },
   "apache/druid": {
    "domain": "database and query",
    "keyword": "database"
   },
   "apache/dubbo": {
    "domain": "distributed systems and middleware",
    "keyword": "distributed"
   },
   "apache/fineract": {
    "domain": "applications",
    "keyword": "banking"
   },
   "apache/flink": {
    "domain": "database and query",
    "keyword": "sql"
   },
   "apache/flink-cdc": {
    "domain": "distributed systems and middleware",
    "keyword": "distributed"
   },
   "apache/hadoop": {
    "domain": "distributed systems and middleware",
    "keyword": "hadoop"
   },
   "apache/hive": {
    "domain": "database and query",
    "keyword": "database"
   },
   "apache/httpcomponents-client": {
    "domain": "distributed systems and middleware",
    "keyword": "http"
   },
   "apache/hudi": {
    "domain": "database and query",
    "keyword": "big data"
   },
   "apache/iceberg": {
    "domain": "unknown",
    "keyword": null
   },
   "apache/iotdb": {
    "domain": "database and query",
    "keyword": "database"
   },
   "apache/kafka": {
    "domain": "distributed systems and middleware",
    "keyword": "distributed"
   },
   "apache/maven": {
    "domain": "language tooling",
    "keyword": "maven"
   },
   "apache/phoenix": {
    "domain": "database and query",
    "keyword": "database"
   },
   "apache/pinot": {
    "domain": "database and query",
    "keyword": "olap"
   },
   "apache/pulsar": {
    "domain": "distributed systems and middleware",
    "keyword": "distributed"
   },
   "apache/shardingsphere": {
    "domain": "database and query",
    "keyword": "database"
   },
   "apache/shenyu": {
    "domain": "distributed systems and middleware",
    "keyword": "grpc"
   },
   "apache/zookeeper": {
    "domain": "database and query",
    "keyword": "database"
   },
   "apereo/cas": {
    "domain": "distributed systems and middleware",
    "keyword": "cloud"
   },
   "arduino/Arduino": {
    "domain": "language tooling",
    "keyword": "ide"
   },
   "artem-zinnatullin/qualitymatters": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "asLody/VirtualApp": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "auth0/java-jwt": {
    "domain": "frameworks and libraries",
    "keyword": "sdk"
   },
   "awsdocs/aws-doc-sdk-examples": {
    "domain": "learning and examples",
    "keyword": "example"
   },
   "baiiu/DropDownMenu": {
    "domain": "unknown",
    "keyword": null
   },
   "baomidou/mybatis-plus": {
    "domain": "database and query",
    "keyword": "orm"
   },
   "bazelbuild/bazel": {
    "domain": "applications",
    "keyword": "system"
   },
   "ben-manes/caffeine": {
    "domain": "frameworks and libraries",
    "keyword": "librar"
   },
   "betacraftuk/betacraft-launcher": {
    "domain": "games and graphics",
    "keyword": "game"
   },
   "bingoogolapple/BGASwipeBackLayout-Android": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "birdLark/LarkMidTable": {
    "domain": "database and query",
    "keyword": "sql"
   },
   "bit4woo/domain_hunter_pro": {
    "domain": "unknown",
    "keyword": null
   },
   "bootique/bootique": {
    "domain": "frameworks and libraries",
    "keyword": "dependency injection"
   },
   "box/mojito": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "brettwooldridge/HikariCP": {
    "domain": "database and query",
    "keyword": "jdbc"
   },
   "brianway/webporter": {
    "domain": "database and query",
    "keyword": "elasticsearch"
   },
   "btraceio/btrace": {
    "domain": "language tooling",
    "keyword": "bytecode"
   },
   "bucket4j/bucket4j": {
    "domain": "frameworks and libraries",
    "keyword": "librar"
   },
   "bwaldvogel/mongo-java-server": {
    "domain": "distributed systems and middleware",
    "keyword": "server"
   },
   "byc4426/ImageWatcher": {
    "domain": "android and UI",
    "keyword": "view"
   },
   "bz51/SpringBoot-Dubbo-Docker-Jenkins": {
    "domain": "distributed systems and middleware",
    "keyword": "dubbo"
   },
   "cachecats/LikeMeiTuan": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "cachecats/coderiver": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "caelum/vraptor4": {
    "domain": "frameworks and libraries",
    "keyword": "framework"
   },
   "callicoder/spring-security-react-ant-design-polls-app": {
    "domain": "learning and examples",
    "keyword": "tutorial"
   },
   "careercup/ctci": {
    "domain": "learning and examples",
    "keyword": "interview"
   },
   "cesardeazevedo/react-native-bottom-sheet-behavior": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "cgeo/cgeo": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "cglib/cglib": {
    "domain": "language tooling",
    "keyword": "code generat"
   },
   "changmingxie/tcc-transaction": {
    "domain": "distributed systems and middleware",
    "keyword": "transaction"
   },
   "charles-wangkai/hackerrank": {
    "domain": "learning and examples",
    "keyword": "hackerrank"
   },
   "chenBingX/SuperTextView": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "chiclaim/AndroidAll": {
    "domain": "learning and examples",
    "keyword": "algorithms"
   },
   "chillzhuang/SpringBlade": {
    "domain": "distributed systems and middleware",
    "keyword": "cloud"
   },
   "clojure/clojure": {
    "domain": "language tooling",
    "keyword": "programming language"
   },
   "code4craft/webmagic": {
    "domain": "frameworks and libraries",
    "keyword": "framework"
   },
   "commonsguy/cw-omnibus": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "corretto/corretto-8": {
    "domain": "language tooling",
    "keyword": "openjdk"
   },
   "crazycodeboy/TakePhoto": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "cryptomator/cryptomator": {
    "domain": "distributed systems and middleware",
    "keyword": "cloud"
   },
   "dCache/dcache": {
    "domain": "database and query",
    "keyword": "data grid"
   },
   "daniel-cues/NMapGUI": {
    "domain": "distributed systems and middleware",
    "keyword": "network"
   },
   "daniulive/SmarterStreaming": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "danoz73/RecyclerViewFastScroller": {
    "domain": "android and UI",
    "keyword": "view"
   },
   "dcaoyuan/nbscala": {
    "domain": "language tooling",
    "keyword": "netbeans"
   },
   "deeplearning4j/deeplearning4j": {
    "domain": "numeric, scientific and ML",
    "keyword": "deep learning"
   },
   "dianping/cat": {
    "domain": "distributed systems and middleware",
    "keyword": "distributed"
   },
   "dibakarece/DMPlayer": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "didi/DoKit": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "didi/KnowStreaming": {
    "domain": "distributed systems and middleware",
    "keyword": "cluster"
   },
   "dinuscxj/LoadingDrawable": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "discord-jda/JDA": {
    "domain": "distributed systems and middleware",
    "keyword": "http"
   },
   "dmart28/reveno": {
    "domain": "frameworks and libraries",
    "keyword": "framework"
   },
   "dodola/AnoleFix": {
    "domain": "language tooling",
    "keyword": "hotfix"
   },
   "doocs/leetcode": {
    "domain": "learning and examples",
    "keyword": "leetcode"
   },
   "dromara/Sa-Token": {
    "domain": "distributed systems and middleware",
    "keyword": "cloud"
   },
   "dromara/hmily": {
    "domain": "learning and examples",
    "keyword": "solutions"
   },
   "dropwizard/dropwizard": {
    "domain": "frameworks and libraries",
    "keyword": "framework"
   },
   "dsg-titech/simblock": {
    "domain": "numeric, scientific and ML",
    "keyword": "simulation"
   },
   "dyc87112/SpringBoot-Learning": {
    "domain": "database and query",
    "keyword": "jdbc"
   },
   "dynamicreports/dynamicreports": {
    "domain": "frameworks and libraries",
    "keyword": "librar"
   },
   "eclipse-openvsx/openvsx": {
    "domain": "unknown",
    "keyword": null
   },
   "ehcache/ehcache3": {
    "domain": "frameworks and libraries",
    "keyword": "cache"
   },
   "elastic/elasticsearch": {
    "domain": "database and query",
    "keyword": "search engine"
   },
   "elastic/logstash": {
    "domain": "games and graphics",
    "keyword": "processing"
   },
   "emanuele-f/PCAPdroid": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "esig/dss": {
    "domain": "frameworks and libraries",
    "keyword": "validation"
   },
   "etcd-io/jetcd": {
    "domain": "frameworks and libraries",
    "keyword": "client"
   },
   "f4b6a3/uuid-creator": {
    "domain": "language tooling",
    "keyword": "jdk"
   },
   "fenixsoft/jvm_book": {
    "domain": "unknown",
    "keyword": null
   },
   "fenixsoft/microservice_arch_springcloud": {
    "domain": "distributed systems and middleware",
    "keyword": "microservice"
   },
   "ffay/lanproxy": {
    "domain": "distributed systems and middleware",
    "keyword": "proxy"
   },
   "firebase/firebase-android-sdk": {
    "domain": "database and query",
    "keyword": "database"
   },
   "fizzed/rocker": {
    "domain": "frameworks and libraries",
    "keyword": "template"
   },
   "flavienlaurent/datetimepicker": {
    "domain": "android and UI",
    "keyword": "picker"
   },
   "flowable/flowable-engine": {
    "domain": "distributed systems and middleware",
    "keyword": "workflow"
   },
   "forcedotcom/dataloader": {
    "domain": "unknown",
    "keyword": null
   },
   "forezp/SpringCloudLearning": {
    "domain": "distributed systems and middleware",
    "keyword": "cloud"
   },
   "freedomotic/freedomotic": {
    "domain": "distributed systems and middleware",
    "keyword": "mqtt"
   },
   "frogermcs/GithubClient": {
    "domain": "learning and examples",
    "keyword": "example"
   },
   "frogermcs/InstaMaterial": {
    "domain": "android and UI",
    "keyword": "material"
   },
   "fusesource/mqtt-client": {
    "domain": "distributed systems and middleware",
    "keyword": "mqtt"
   },
   "fuzhengwei/interview": {
    "domain": "learning and examples",
    "keyword": "interview"
   },
   "fuzhengwei/itstack-demo-design": {
    "domain": "learning and examples",
    "keyword": "demo"
   },
   "gedoor/MyBookshelf": {
    "domain": "applications",
    "keyword": "\u9605\u8bfb"
   },
   "geniusgithub/MediaPlayer": {
    "domain": "applications",
    "keyword": "player"
   },
   "geonetwork/core-geonetwork": {
    "domain": "numeric, scientific and ML",
    "keyword": "geospatial"
   },
   "getActivity/Toaster": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "gocd/gocd": {
    "domain": "distributed systems and middleware",
    "keyword": "server"
   },
   "google/auto": {
    "domain": "language tooling",
    "keyword": "code generat"
   },
   "google/copybara": {
    "domain": "applications",
    "keyword": "tool"
   },
   "google/error-prone": {
    "domain": "language tooling",
    "keyword": "static analysis"
   },
   "google/google-java-format": {
    "domain": "language tooling",
    "keyword": "formatter"
   },
   "google/guava": {
    "domain": "frameworks and libraries",
    "keyword": "librar"
   },
   "googleapis/google-api-java-client": {
    "domain": "frameworks and libraries",
    "keyword": "librar"
   },
   "grandstaish/paperparcel": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "greenrobot/EventBus": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "grobidOrg/grobid": {
    "domain": "numeric, scientific and ML",
    "keyword": "machine learning"
   },
   "guardianproject/haven": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "guokr/simbase": {
    "domain": "database and query",
    "keyword": "database"
   },
   "gwenshap/kafka-examples": {
    "domain": "learning and examples",
    "keyword": "example"
   },
   "h2database/h2database": {
    "domain": "database and query",
    "keyword": "database"
   },
   "h6ah4i/android-advancedrecyclerview": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "halo-dev/halo": {
    "domain": "applications",
    "keyword": "management system"
   },
   "hamidness/restring": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "happydog-intj/CircleProgress": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "hehonghui/AndroidEventBus": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "hellokaton/learn-java8": {
    "domain": "learning and examples",
    "keyword": "tutorial"
   },
   "hemin1003/spring-boot-study": {
    "domain": "database and query",
    "keyword": "redis"
   },
   "hibernate/hibernate-orm": {
    "domain": "database and query",
    "keyword": "database"
   },
   "hibernate/hibernate-validator": {
    "domain": "frameworks and libraries",
    "keyword": "validation"
   },
   "hitherejoe/Vineyard": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "hivemq/hivemq-community-edition": {
    "domain": "database and query",
    "keyword": "hive"
   },
   "houbb/sensitive-word": {
    "domain": "applications",
    "keyword": "tool"
   },
   "hs-web/hsweb-framework": {
    "domain": "frameworks and libraries",
    "keyword": "framework"
   },
   "huanghaibin-dev/CalendarView": {
    "domain": "games and graphics",
    "keyword": "rendering"
   },
   "huangyanbin/smartTable": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "huangyz0918/AndroidWM": {
    "domain": "numeric, scientific and ML",
    "keyword": "image processing"
   },
   "iainporter/oauth2-provider": {
    "domain": "distributed systems and middleware",
    "keyword": "oauth"
   },
   "iammert/Android-MVVM-Architecture": {
    "domain": "learning and examples",
    "keyword": "sample"
   },
   "imLibo/FilePicker": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "intoolswetrust/jsignpdf": {
    "domain": "android and UI",
    "keyword": "ui"
   },
   "itwanger/toBeBetterJavaer": {
    "domain": "database and query",
    "keyword": "redis"
   },
   "ityouknow/spring-cloud-examples": {
    "domain": "learning and examples",
    "keyword": "example"
   },
   "jOOQ/jOOL": {
    "domain": "language tooling",
    "keyword": "jdk"
   },
   "jOOQ/jOOQ": {
    "domain": "database and query",
    "keyword": "database"
   },
   "jagrosh/Vortex": {
    "domain": "frameworks and libraries",
    "keyword": "logging"
   },
   "jamesnguyenhub/mkloader": {
    "domain": "games and graphics",
    "keyword": "animation"
   },
   "janishar/PlaceHolderView": {
    "domain": "games and graphics",
    "keyword": "animation"
   },
   "java110/MicroCommunity": {
    "domain": "applications",
    "keyword": "manager"
   },
   "javaee-samples/javaee8-samples": {
    "domain": "learning and examples",
    "keyword": "sample"
   },
   "javiersantos/MLManager": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "jbake-org/jbake": {
    "domain": "applications",
    "keyword": "blog"
   },
   "jberkel/sms-backup-plus": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "jboss-javassist/javassist": {
    "domain": "language tooling",
    "keyword": "bytecode"
   },
   "jchambers/pushy": {
    "domain": "frameworks and libraries",
    "keyword": "librar"
   },
   "jeasonlzy/okhttp-OkGo": {
    "domain": "distributed systems and middleware",
    "keyword": "http"
   },
   "jeddict/jeddict-modeler": {
    "domain": "database and query",
    "keyword": "sql"
   },
   "jenkinsci/github-plugin": {
    "domain": "frameworks and libraries",
    "keyword": "plugin"
   },
   "jenkinsci/jenkins": {
    "domain": "distributed systems and middleware",
    "keyword": "server"
   },
   "jindrapetrik/jpexs-decompiler": {
    "domain": "language tooling",
    "keyword": "compiler"
   },
   "jinhx128/springboot-demo": {
    "domain": "learning and examples",
    "keyword": "demo"
   },
   "jnr/jnr-posix": {
    "domain": "distributed systems and middleware",
    "keyword": "posix"
   },
   "jnr/jnr-unixsocket": {
    "domain": "distributed systems and middleware",
    "keyword": "socket"
   },
   "jodconverter/jodconverter": {
    "domain": "frameworks and libraries",
    "keyword": "document conver"
   },
   "joelittlejohn/jsonschema2pojo": {
    "domain": "language tooling",
    "keyword": "gradle"
   },
   "jpenilla/TabTPS": {
    "domain": "games and graphics",
    "keyword": "minecraft"
   },
   "junit-team/junit-examples": {
    "domain": "learning and examples",
    "keyword": "example"
   },
   "junit-team/junit4": {
    "domain": "frameworks and libraries",
    "keyword": "framework"
   },
   "junixapp/XPopup": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "justauth/JustAuth": {
    "domain": "distributed systems and middleware",
    "keyword": "oauth"
   },
   "jvm-profiling-tools/honest-profiler": {
    "domain": "learning and examples",
    "keyword": "sample"
   },
   "kagkarlsson/db-scheduler": {
    "domain": "database and query",
    "keyword": "jdbc"
   },
   "kairosdb/kairosdb": {
    "domain": "database and query",
    "keyword": "database"
   },
   "karma9874/AndroRAT": {
    "domain": "language tooling",
    "keyword": "interpreter"
   },
   "kestra-io/kestra": {
    "domain": "numeric, scientific and ML",
    "keyword": "ai"
   },
   "kevin-wayne/algs4": {
    "domain": "learning and examples",
    "keyword": "algorithms"
   },
   "killbill/killbill": {
    "domain": "frameworks and libraries",
    "keyword": "payment"
   },
   "killme2008/aviatorscript": {
    "domain": "language tooling",
    "keyword": "programming language"
   },
   "kingsollyu/AppEnv": {
    "domain": "applications",
    "keyword": "app"
   },
   "knightliao/disconf": {
    "domain": "distributed systems and middleware",
    "keyword": "distributed"
   },
   "kofigyan/StateProgressBar": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "komoot/photon": {
    "domain": "database and query",
    "keyword": "elasticsearch"
   },
   "kongchen/swagger-maven-plugin": {
    "domain": "language tooling",
    "keyword": "maven"
   },
   "koral--/android-gif-drawable": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "koush/AndroidAsync": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "ksoichiro/Android-ObservableScrollView": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "ksvc/KSYMediaPlayer_Android": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "la-team/light-admin": {
    "domain": "android and UI",
    "keyword": "ui"
   },
   "landy8530/DesignPatterns": {
    "domain": "learning and examples",
    "keyword": "design pattern"
   },
   "languagetool-org/languagetool": {
    "domain": "language tooling",
    "keyword": "grammar"
   },
   "lawloretienne/Loop": {
    "domain": "unknown",
    "keyword": null
   },
   "learning-zone/spring-boot-basics": {
    "domain": "learning and examples",
    "keyword": "interview"
   },
   "learnopengles/Learn-OpenGLES-Tutorials": {
    "domain": "learning and examples",
    "keyword": "tutorial"
   },
   "lecho/hellocharts-android": {
    "domain": "games and graphics",
    "keyword": "chart"
   },
   "lenve/javaboy-code-samples": {
    "domain": "learning and examples",
    "keyword": "sample"
   },
   "leolewis/openvisualtraceroute": {
    "domain": "applications",
    "keyword": "platform"
   },
   "leslie1015/list-tool": {
    "domain": "frameworks and libraries",
    "keyword": "spring"
   },
   "lets-mica/mica": {
    "domain": "database and query",
    "keyword": "redis"
   },
   "lfkdsk/JustWeTools": {
    "domain": "android and UI",
    "keyword": "view"
   },
   "lgvalle/Material-Animations": {
    "domain": "learning and examples",
    "keyword": "example"
   },
   "liaochong/myexcel": {
    "domain": "frameworks and libraries",
    "keyword": "excel"
   },
   "liaohuqiu/android-Ultra-Pull-To-Refresh": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "liaohuqiu/cube-sdk": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "libgdx/libgdx": {
    "domain": "games and graphics",
    "keyword": "game"
   },
   "lightbend/config": {
    "domain": "frameworks and libraries",
    "keyword": "librar"
   },
   "limboemu/limbo": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "lingochamp/okdownload": {
    "domain": "frameworks and libraries",
    "keyword": "download"
   },
   "linkedin/kafka-monitor": {
    "domain": "numeric, scientific and ML",
    "keyword": "statistic"
   },
   "linkedin/test-butler": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "linyiqun/DataMiningAlgorithm": {
    "domain": "unknown",
    "keyword": null
   },
   "liuweijw/fw-cloud-framework": {
    "domain": "database and query",
    "keyword": "query"
   },
   "liuweiran900217/CloudCrypto": {
    "domain": "distributed systems and middleware",
    "keyword": "cloud"
   },
   "liuyubobobo/Play-with-Algorithms": {
    "domain": "learning and examples",
    "keyword": "course"
   },
   "liweiwei1419/LeetCode-Solutions-in-Good-Style": {
    "domain": "learning and examples",
    "keyword": "leetcode"
   },
   "liyue2008/simple-rpc-framework": {
    "domain": "learning and examples",
    "keyword": "example"
   },
   "lmco/streamflow": {
    "domain": "games and graphics",
    "keyword": "processing"
   },
   "logisim-evolution/logisim-evolution": {
    "domain": "applications",
    "keyword": "tool"
   },
   "lsfusion/platform": {
    "domain": "database and query",
    "keyword": "database"
   },
   "ltsopensource/light-task-scheduler": {
    "domain": "distributed systems and middleware",
    "keyword": "distributed"
   },
   "luckybilly/PreLoader": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "luxiaoxun/NettyRpc": {
    "domain": "distributed systems and middleware",
    "keyword": "rpc"
   },
   "lygttpod/SuperTextView": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "lysine-dev/retrofit": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "macrozheng/mall": {
    "domain": "database and query",
    "keyword": "elasticsearch"
   },
   "macrozheng/springcloud-learning": {
    "domain": "language tooling",
    "keyword": "jdk"
   },
   "madflow/flow-netbeans-markdown": {
    "domain": "language tooling",
    "keyword": "ide"
   },
   "mahmoudparsian/data-algorithms-book": {
    "domain": "learning and examples",
    "keyword": "design pattern"
   },
   "manmal/hn-android": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "maoruibin/GankDaily": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "mapstruct/mapstruct": {
    "domain": "frameworks and libraries",
    "keyword": "annotation"
   },
   "mattia-battiston/clean-architecture-example": {
    "domain": "learning and examples",
    "keyword": "example"
   },
   "mattjlewis/diozero": {
    "domain": "frameworks and libraries",
    "keyword": "librar"
   },
   "mayubao/Android-Pay": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "mcxtzhang/ZLayoutManager": {
    "domain": "android and UI",
    "keyword": "layout"
   },
   "mekanism/Mekanism": {
    "domain": "games and graphics",
    "keyword": "minecraft"
   },
   "mercyblitz/segmentfault-lessons": {
    "domain": "learning and examples",
    "keyword": "course"
   },
   "meteoinfo/MeteoInfo": {
    "domain": "numeric, scientific and ML",
    "keyword": "scientific"
   },
   "mezz/JustEnoughItems": {
    "domain": "games and graphics",
    "keyword": "minecraft"
   },
   "mgsx-dev/gdx-gltf": {
    "domain": "games and graphics",
    "keyword": "3d"
   },
   "microcks/microcks": {
    "domain": "distributed systems and middleware",
    "keyword": "kubernetes"
   },
   "micronaut-projects/micronaut-core": {
    "domain": "distributed systems and middleware",
    "keyword": "microservice"
   },
   "microservices-patterns/ftgo-application": {
    "domain": "learning and examples",
    "keyword": "example"
   },
   "mircokroon/minecraft-world-downloader": {
    "domain": "games and graphics",
    "keyword": "render"
   },
   "mkyong/spring-boot": {
    "domain": "learning and examples",
    "keyword": "tutorial"
   },
   "mock-server/mockserver-monorepo": {
    "domain": "numeric, scientific and ML",
    "keyword": "ai"
   },
   "moquette-io/moquette": {
    "domain": "distributed systems and middleware",
    "keyword": "mqtt"
   },
   "mosmetro-android/mosmetro-android": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "mostafacs/ecommerce-microservices-spring-reactive-webflux": {
    "domain": "learning and examples",
    "keyword": "demo"
   },
   "motianhuo/wechat": {
    "domain": "applications",
    "keyword": "app"
   },
   "mrniko/netty-socketio": {
    "domain": "distributed systems and middleware",
    "keyword": "server"
   },
   "muraee/Horizontal-Calendar": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "murraco/spring-boot-jwt": {
    "domain": "distributed systems and middleware",
    "keyword": "microservice"
   },
   "mustfun/mybatis-lite": {
    "domain": "frameworks and libraries",
    "keyword": "plugin"
   },
   "mvel/mvel": {
    "domain": "language tooling",
    "keyword": "expression language"
   },
   "naman14/S-Tools": {
    "domain": "android and UI",
    "keyword": "picker"
   },
   "naman14/Timber": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "navasmdc/MaterialDesignLibrary": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "ncanode-kz/NCANode": {
    "domain": "frameworks and libraries",
    "keyword": "api"
   },
   "neo4j/neo4j": {
    "domain": "database and query",
    "keyword": "database"
   },
   "netty/netty": {
    "domain": "distributed systems and middleware",
    "keyword": "network"
   },
   "nextgenhealthcare/connect": {
    "domain": "distributed systems and middleware",
    "keyword": "integration"
   },
   "nginx-clojure/nginx-clojure": {
    "domain": "unknown",
    "keyword": null
   },
   "niedev/RTranslator": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "nmyphp/tbschedule": {
    "domain": "distributed systems and middleware",
    "keyword": "schedul"
   },
   "noidsirius/SootTutorial": {
    "domain": "learning and examples",
    "keyword": "tutorial"
   },
   "nolanlawson/Catlog": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "nordicsemi/Android-nRF-Mesh-Library": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "nroduit/Weasis": {
    "domain": "games and graphics",
    "keyword": "rendering"
   },
   "obsidiandynamics/kafdrop": {
    "domain": "android and UI",
    "keyword": "ui"
   },
   "offbye/DroidDLNA": {
    "domain": "games and graphics",
    "keyword": "render"
   },
   "opencollab/jlatexmath": {
    "domain": "numeric, scientific and ML",
    "keyword": "math"
   },
   "opendroneid/receiver-android": {
    "domain": "learning and examples",
    "keyword": "example"
   },
   "openhab/openhab-addons": {
    "domain": "applications",
    "keyword": "openhab"
   },
   "openpnp/openpnp": {
    "domain": "applications",
    "keyword": "pick and place"
   },
   "oracle/coherence": {
    "domain": "database and query",
    "keyword": "data grid"
   },
   "oracle/oci-java-sdk": {
    "domain": "distributed systems and middleware",
    "keyword": "cloud"
   },
   "oracle/opengrok": {
    "domain": "language tooling",
    "keyword": "maven"
   },
   "oschina/android-app": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "oshi/oshi": {
    "domain": "frameworks and libraries",
    "keyword": "api"
   },
   "osmandapp/OsmAnd": {
    "domain": "applications",
    "keyword": "osmand"
   },
   "owlcs/owlapi": {
    "domain": "frameworks and libraries",
    "keyword": "api"
   },
   "paascloud/paascloud-master": {
    "domain": "distributed systems and middleware",
    "keyword": "cloud"
   },
   "pagehelper-org/Mybatis-PageHelper": {
    "domain": "frameworks and libraries",
    "keyword": "plugin"
   },
   "palexdev/MaterialFX": {
    "domain": "android and UI",
    "keyword": "ui"
   },
   "patzly/grocy-android": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "payara/Payara": {
    "domain": "distributed systems and middleware",
    "keyword": "microservice"
   },
   "pedrovgs/Algorithms": {
    "domain": "learning and examples",
    "keyword": "algorithms"
   },
   "pedrovgs/EffectiveAndroidUI": {
    "domain": "learning and examples",
    "keyword": "sample"
   },
   "pegasus-isi/pegasus": {
    "domain": "numeric, scientific and ML",
    "keyword": "scientific"
   },
   "pengliangAndroid/VirtualLocation": {
    "domain": "unknown",
    "keyword": null
   },
   "phimpme/phimpme-android-v1": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "pierreown/PullRefreshView": {
    "domain": "android and UI",
    "keyword": "view"
   },
   "pingidentity/scim2": {
    "domain": "frameworks and libraries",
    "keyword": "sdk"
   },
   "pkanyue/jboot-admin": {
    "domain": "frameworks and libraries",
    "keyword": "api"
   },
   "pkilller/super-jadx": {
    "domain": "language tooling",
    "keyword": "reverse engineer"
   },
   "plantuml/plantuml": {
    "domain": "unknown",
    "keyword": null
   },
   "plantuml/plantuml-server": {
    "domain": "distributed systems and middleware",
    "keyword": "server"
   },
   "pragma-/networklog": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "prestodb/presto": {
    "domain": "database and query",
    "keyword": "sql"
   },
   "processing/processing": {
    "domain": "games and graphics",
    "keyword": "processing"
   },
   "project-travel-mate/Travel-Mate": {
    "domain": "applications",
    "keyword": "travel"
   },
   "projectlombok/lombok": {
    "domain": "language tooling",
    "keyword": "programming language"
   },
   "prometheus/client_java": {
    "domain": "frameworks and libraries",
    "keyword": "librar"
   },
   "protegeproject/protege": {
    "domain": "applications",
    "keyword": "desktop"
   },
   "pumadong/cl-privilege": {
    "domain": "distributed systems and middleware",
    "keyword": "dubbo"
   },
   "pxb1988/dex2jar": {
    "domain": "language tooling",
    "keyword": "dex"
   },
   "quarkusio/quarkus-quickstarts": {
    "domain": "learning and examples",
    "keyword": "quickstart"
   },
   "questdb/questdb": {
    "domain": "database and query",
    "keyword": "database"
   },
   "qyxxjd/CommonAdapter": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "rabbitmq/rabbitmq-tutorials": {
    "domain": "learning and examples",
    "keyword": "tutorial"
   },
   "rapidoid/rapidoid": {
    "domain": "distributed systems and middleware",
    "keyword": "server"
   },
   "razerdp/BasePopup": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "rdio/rdio-simple": {
    "domain": "frameworks and libraries",
    "keyword": "librar"
   },
   "reactive-streams/reactive-streams-jvm": {
    "domain": "unknown",
    "keyword": null
   },
   "reactor/reactor-core": {
    "domain": "unknown",
    "keyword": null
   },
   "redisson/redisson": {
    "domain": "database and query",
    "keyword": "redis"
   },
   "rengwuxian/HenCoderPlus": {
    "domain": "learning and examples",
    "keyword": "\u8bfe"
   },
   "resteasy/resteasy": {
    "domain": "unknown",
    "keyword": null
   },
   "rjeschke/txtmark": {
    "domain": "unknown",
    "keyword": null
   },
   "robertvazan/sourceafis-java": {
    "domain": "frameworks and libraries",
    "keyword": "similarity"
   },
   "robo-code/robocode": {
    "domain": "applications",
    "keyword": "robocode"
   },
   "roboguice/roboguice": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "robolectric/robolectric": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "rockerhieu/emojicon": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "romannurik/Android-WizardPager": {
    "domain": "learning and examples",
    "keyword": "sample"
   },
   "rome753/webrtc-android-tutorial": {
    "domain": "learning and examples",
    "keyword": "tutorial"
   },
   "roughike/BottomBar": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "rstudio/rstudio": {
    "domain": "language tooling",
    "keyword": "ide"
   },
   "rubenlagus/TelegramBots": {
    "domain": "language tooling",
    "keyword": "maven"
   },
   "ryderchan/point-to-offer-edition2": {
    "domain": "learning and examples",
    "keyword": "offer"
   },
   "samdjstevens/java-totp": {
    "domain": "frameworks and libraries",
    "keyword": "librar"
   },
   "samphonic/Moppy2": {
    "domain": "unknown",
    "keyword": null
   },
   "sdwfqin/AndroidQuick": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "sedmelluq/lavaplayer": {
    "domain": "frameworks and libraries",
    "keyword": "librar"
   },
   "segmentio/analytics-android": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "senbox-org/snap-engine": {
    "domain": "numeric, scientific and ML",
    "keyword": "remote sensing"
   },
   "sgroschupf/zkclient": {
    "domain": "distributed systems and middleware",
    "keyword": "zookeeper"
   },
   "shuzheng/zheng": {
    "domain": "database and query",
    "keyword": "solr"
   },
   "shwenzhang/AndResGuard": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "shzlw/poli": {
    "domain": "database and query",
    "keyword": "sql"
   },
   "signalapp/Signal-Server": {
    "domain": "numeric, scientific and ML",
    "keyword": "signal"
   },
   "singwhatiwanna/dynamic-load-apk": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "sirthias/parboiled": {
    "domain": "language tooling",
    "keyword": "parsing"
   },
   "sirthias/pegdown": {
    "domain": "language tooling",
    "keyword": "parser"
   },
   "skydoves/ColorPickerView": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "smuyyh/BookReader": {
    "domain": "language tooling",
    "keyword": "epub"
   },
   "snazy/ohc": {
    "domain": "frameworks and libraries",
    "keyword": "cache"
   },
   "sofastack/sofa-tracer": {
    "domain": "distributed systems and middleware",
    "keyword": "distributed"
   },
   "soulqw/Curtain": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "spotbugs/spotbugs": {
    "domain": "language tooling",
    "keyword": "static analysis"
   },
   "spring-io/initializr": {
    "domain": "learning and examples",
    "keyword": "quickstart"
   },
   "spring-io/start.spring.io": {
    "domain": "distributed systems and middleware",
    "keyword": "http"
   },
   "spring-projects/spring-boot": {
    "domain": "frameworks and libraries",
    "keyword": "framework"
   },
   "spring-projects/spring-data-examples": {
    "domain": "learning and examples",
    "keyword": "example"
   },
   "spring-projects/spring-security": {
    "domain": "frameworks and libraries",
    "keyword": "framework"
   },
   "springframeworkguru/sfg-pet-clinic": {
    "domain": "learning and examples",
    "keyword": "pet clinic"
   },
   "sqshq/piggymetrics": {
    "domain": "distributed systems and middleware",
    "keyword": "microservice"
   },
   "ssssssss-team/spider-flow": {
    "domain": "applications",
    "keyword": "crawler"
   },
   "stargate/stargate": {
    "domain": "database and query",
    "keyword": "cassandra"
   },
   "stfalcon-studio/ChatKit": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "strimzi/strimzi-kafka-operator": {
    "domain": "distributed systems and middleware",
    "keyword": "messaging"
   },
   "suceser/android-open-source-project-analysis": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "sujithkanna/SmileyRating": {
    "domain": "games and graphics",
    "keyword": "graphics"
   },
   "tdebatty/java-string-similarity": {
    "domain": "learning and examples",
    "keyword": "algorithms"
   },
   "termux/termux-api": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "thinkaurelius/titan": {
    "domain": "database and query",
    "keyword": "database"
   },
   "tiann/epic": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "tinkerpop/blueprints": {
    "domain": "frameworks and libraries",
    "keyword": "property graph"
   },
   "tmobile/pacbot": {
    "domain": "distributed systems and middleware",
    "keyword": "cloud"
   },
   "touchmii/OpenTCS-4": {
    "domain": "distributed systems and middleware",
    "keyword": "http"
   },
   "tranleduy2000/javaide": {
    "domain": "language tooling",
    "keyword": "compiler"
   },
   "trello-archive/RxLifecycle": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "turing-tech/MaterialScrollBar": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "twitter/Serial": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "ukanth/afwall": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "ushahidi/Ushahidi_Android": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "vavr-io/vavr": {
    "domain": "frameworks and libraries",
    "keyword": "librar"
   },
   "venkivijay/Java-Solutions-TCS-Xplore-Proctored-Assessment": {
    "domain": "learning and examples",
    "keyword": "solutions"
   },
   "venshine/WheelView": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "vipshop/vjtools": {
    "domain": "frameworks and libraries",
    "keyword": "librar"
   },
   "vladmihalcea/flexy-pool": {
    "domain": "database and query",
    "keyword": "database"
   },
   "vsch/flexmark-java": {
    "domain": "language tooling",
    "keyword": "parser"
   },
   "w3c/epubcheck": {
    "domain": "language tooling",
    "keyword": "epub"
   },
   "w446108264/XhsWelcomeAnim": {
    "domain": "unknown",
    "keyword": null
   },
   "w568w/fuckView": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "waylau/netty-4-user-guide-demos": {
    "domain": "learning and examples",
    "keyword": "demo"
   },
   "webbit/webbit": {
    "domain": "distributed systems and middleware",
    "keyword": "server"
   },
   "weibocom/motan": {
    "domain": "distributed systems and middleware",
    "keyword": "distributed"
   },
   "wengwh/plumdo-work": {
    "domain": "distributed systems and middleware",
    "keyword": "\u5de5\u4f5c\u6d41"
   },
   "wenmingvs/AndroidProcess": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "wildfirechat/im-server": {
    "domain": "distributed systems and middleware",
    "keyword": "server"
   },
   "wizzardo/webery": {
    "domain": "unknown",
    "keyword": null
   },
   "wonderyuan/LEMarket": {
    "domain": "applications",
    "keyword": "shop"
   },
   "wuba/WPaxos": {
    "domain": "distributed systems and middleware",
    "keyword": "distributed"
   },
   "wxiaoqi/Spring-Cloud-Platform": {
    "domain": "distributed systems and middleware",
    "keyword": "cloud"
   },
   "wyouflf/xUtils3": {
    "domain": "database and query",
    "keyword": "orm"
   },
   "xiaoxiangyeyu123/HeavenlyModule": {
    "domain": "frameworks and libraries",
    "keyword": "rxjava"
   },
   "ximsfei/Android-skin-support": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "xiongwei-git/AndroidVideoPlayer": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "xipki/xipki": {
    "domain": "frameworks and libraries",
    "keyword": "api"
   },
   "xkcoding/spring-boot-demo": {
    "domain": "learning and examples",
    "keyword": "demo"
   },
   "xtuhcy/gecco": {
    "domain": "frameworks and libraries",
    "keyword": "json"
   },
   "xuexiangjys/XUI": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "xurui1995/Sword-pointing-to-offer": {
    "domain": "learning and examples",
    "keyword": "offer"
   },
   "xuxueli/xxl-job": {
    "domain": "distributed systems and middleware",
    "keyword": "distributed"
   },
   "xyzlf/ShareSDK": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "yacy/yacy_search_server": {
    "domain": "database and query",
    "keyword": "search engine"
   },
   "yangchong211/YCSlideLayout": {
    "domain": "android and UI",
    "keyword": "ui"
   },
   "yangchong211/YCThreadPool": {
    "domain": "distributed systems and middleware",
    "keyword": "thread pool"
   },
   "yanzhenjie/AndPermission": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "yellowstonegames/SquidLib": {
    "domain": "games and graphics",
    "keyword": "game"
   },
   "yinchuandong/JavaVerify": {
    "domain": "frameworks and libraries",
    "keyword": "librar"
   },
   "yixia/VitamioBundle": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "youlookwhat/CloudReader": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "youlookwhat/DesignPattern": {
    "domain": "learning and examples",
    "keyword": "design pattern"
   },
   "ysc/superword": {
    "domain": "unknown",
    "keyword": null
   },
   "yui/yuicompressor": {
    "domain": "language tooling",
    "keyword": "compressor"
   },
   "yuyakaido/CardStackView": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "zaproxy/zaproxy": {
    "domain": "distributed systems and middleware",
    "keyword": "proxy"
   },
   "zfile-dev/zfile": {
    "domain": "numeric, scientific and ML",
    "keyword": "ai"
   },
   "zhangke3016/TranslationCompat": {
    "domain": "games and graphics",
    "keyword": "animation"
   },
   "zhanglei-workspace/shopping-management-system": {
    "domain": "language tooling",
    "keyword": "maven"
   },
   "zhkl0228/unidbg": {
    "domain": "language tooling",
    "keyword": "debugger"
   },
   "zhpanvip/BannerViewPager": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "zincPower/UI2018": {
    "domain": "games and graphics",
    "keyword": "animation"
   },
   "zirouan/NavigationDrawer-MaterialDesign": {
    "domain": "android and UI",
    "keyword": "material"
   },
   "zlt2000/microservices-platform": {
    "domain": "database and query",
    "keyword": "sql"
   },
   "zouzg/mybatis-generator-gui": {
    "domain": "language tooling",
    "keyword": "generator gui"
   },
   "zxing/zxing": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "zyyoona7/EasyPopup": {
    "domain": "android and UI",
    "keyword": "android"
   },
   "zzz40500/AndroidSweetSheet": {
    "domain": "android and UI",
    "keyword": "android"
   }
  }
 },
 "complexity": {
  "definition": "flow, all internal calls: in = 1 + parameters, out = sum(1 + arguments); d = out - in; catchment d < 0, pipe d = 0, junction d > 0",
  "length_weights": {
   "26-35": 0.07168304005181907,
   "36-50": 0.13678074058080536,
   "51-75": 0.22573680233185792,
   "76-100": 0.17909964374392745,
   "101-150": 0.1877361545935442,
   "151-300": 0.1499514196264709,
   "301+": 0.049012199071575085
  },
  "groups": {
   "category 4": {
    "wanted": 9264,
    "joined": 9263,
    "n": 9263,
    "length": 83,
    "cc": 19,
    "cognitive": 26,
    "nesting": 3,
    "cognitive_per_line": 0.321,
    "d": 23,
    "roles": {
     "catchment": 0.2497,
     "pipe": 0.0171,
     "junction": 0.7332
    },
    "standardised": {
     "cc": 26.51,
     "cognitive": 46.14,
     "nesting": 3.3,
     "cognitive_per_line": 0.356,
     "roles": {
      "catchment": 0.2497,
      "pipe": 0.0171,
      "junction": 0.7332
     },
     "bins_covered": 1.0
    },
    "by_bin": {
     "26-35": {
      "n": 664,
      "length": 30.0,
      "cc": 1.0,
      "cognitive": 0.0,
      "nesting": 0.0,
      "cognitive_per_line": 0.0,
      "d": 0.0,
      "roles": {
       "catchment": 0.4774,
       "pipe": 0.0437,
       "junction": 0.4789
      }
     },
     "36-50": {
      "n": 1267,
      "length": 43,
      "cc": 9,
      "cognitive": 5,
      "nesting": 2,
      "cognitive_per_line": 0.119,
      "d": 4,
      "roles": {
       "catchment": 0.3844,
       "pipe": 0.0268,
       "junction": 0.5888
      }
     },
     "51-75": {
      "n": 2091,
      "length": 63,
      "cc": 14,
      "cognitive": 19,
      "nesting": 3,
      "cognitive_per_line": 0.306,
      "d": 15,
      "roles": {
       "catchment": 0.2391,
       "pipe": 0.0187,
       "junction": 0.7422
      }
     },
     "76-100": {
      "n": 1659,
      "length": 86,
      "cc": 20,
      "cognitive": 34,
      "nesting": 4,
      "cognitive_per_line": 0.383,
      "d": 25,
      "roles": {
       "catchment": 0.2074,
       "pipe": 0.0115,
       "junction": 0.7812
      }
     },
     "101-150": {
      "n": 1739,
      "length": 122,
      "cc": 28,
      "cognitive": 51,
      "nesting": 4,
      "cognitive_per_line": 0.425,
      "d": 42,
      "roles": {
       "catchment": 0.1725,
       "pipe": 0.0127,
       "junction": 0.8148
      }
     },
     "151-300": {
      "n": 1389,
      "length": 192,
      "cc": 46,
      "cognitive": 85,
      "nesting": 5,
      "cognitive_per_line": 0.447,
      "d": 66,
      "roles": {
       "catchment": 0.2009,
       "pipe": 0.0086,
       "junction": 0.7905
      }
     },
     "301+": {
      "n": 454,
      "length": 404.0,
      "cc": 90.0,
      "cognitive": 161.0,
      "nesting": 5.0,
      "cognitive_per_line": 0.401,
      "d": 189.0,
      "roles": {
       "catchment": 0.1894,
       "pipe": 0.0066,
       "junction": 0.804
      }
     }
    }
   },
   "category 3": {
    "wanted": 8401,
    "joined": 8401,
    "n": 8401,
    "length": 59,
    "cc": 16,
    "cognitive": 14,
    "nesting": 2,
    "cognitive_per_line": 0.241,
    "d": 14,
    "roles": {
     "catchment": 0.3245,
     "pipe": 0.0249,
     "junction": 0.6506
    },
    "standardised": {
     "cc": 30.51,
     "cognitive": 45.47,
     "nesting": 2.87,
     "cognitive_per_line": 0.328,
     "roles": {
      "catchment": 0.2827,
      "pipe": 0.0195,
      "junction": 0.6978
     },
     "bins_covered": 1.0
    },
    "by_bin": {
     "26-35": {
      "n": 1215,
      "length": 32,
      "cc": 10,
      "cognitive": 1,
      "nesting": 1,
      "cognitive_per_line": 0.036,
      "d": -1,
      "roles": {
       "catchment": 0.5193,
       "pipe": 0.0395,
       "junction": 0.4412
      }
     },
     "36-50": {
      "n": 2047,
      "length": 42,
      "cc": 12,
      "cognitive": 6,
      "nesting": 2,
      "cognitive_per_line": 0.143,
      "d": 4,
      "roles": {
       "catchment": 0.3884,
       "pipe": 0.0405,
       "junction": 0.5711
      }
     },
     "51-75": {
      "n": 2256,
      "length": 61.0,
      "cc": 15.0,
      "cognitive": 16.0,
      "nesting": 2.0,
      "cognitive_per_line": 0.255,
      "d": 17.0,
      "roles": {
       "catchment": 0.2788,
       "pipe": 0.0182,
       "junction": 0.703
      }
     },
     "76-100": {
      "n": 1129,
      "length": 86,
      "cc": 22,
      "cognitive": 28,
      "nesting": 3,
      "cognitive_per_line": 0.329,
      "d": 28,
      "roles": {
       "catchment": 0.2462,
       "pipe": 0.0168,
       "junction": 0.7369
      }
     },
     "101-150": {
      "n": 942,
      "length": 118.0,
      "cc": 29.5,
      "cognitive": 43.0,
      "nesting": 3.0,
      "cognitive_per_line": 0.363,
      "d": 35.5,
      "roles": {
       "catchment": 0.2505,
       "pipe": 0.0096,
       "junction": 0.7399
      }
     },
     "151-300": {
      "n": 623,
      "length": 187,
      "cc": 53,
      "cognitive": 82,
      "nesting": 4,
      "cognitive_per_line": 0.449,
      "d": 78,
      "roles": {
       "catchment": 0.2087,
       "pipe": 0.008,
       "junction": 0.7833
      }
     },
     "301+": {
      "n": 189,
      "length": 417,
      "cc": 110,
      "cognitive": 177,
      "nesting": 4,
      "cognitive_per_line": 0.455,
      "d": 246,
      "roles": {
       "catchment": 0.1429,
       "pipe": 0.0212,
       "junction": 0.836
      }
     }
    }
   },
   "categories 1-2": {
    "wanted": 20279,
    "joined": 20279,
    "n": 20279,
    "length": 47,
    "cc": 13,
    "cognitive": 18,
    "nesting": 3,
    "cognitive_per_line": 0.394,
    "d": 9,
    "roles": {
     "catchment": 0.2844,
     "pipe": 0.0364,
     "junction": 0.6791
    },
    "standardised": {
     "cc": 31.47,
     "cognitive": 59.29,
     "nesting": 3.63,
     "cognitive_per_line": 0.473,
     "roles": {
      "catchment": 0.2487,
      "pipe": 0.0219,
      "junction": 0.7294
     },
     "bins_covered": 1.0
    },
    "by_bin": {
     "26-35": {
      "n": 5303,
      "length": 30,
      "cc": 9,
      "cognitive": 11,
      "nesting": 2,
      "cognitive_per_line": 0.375,
      "d": 3,
      "roles": {
       "catchment": 0.3611,
       "pipe": 0.0626,
       "junction": 0.5763
      }
     },
     "36-50": {
      "n": 6167,
      "length": 42,
      "cc": 11,
      "cognitive": 16,
      "nesting": 3,
      "cognitive_per_line": 0.381,
      "d": 8,
      "roles": {
       "catchment": 0.2815,
       "pipe": 0.037,
       "junction": 0.6815
      }
     },
     "51-75": {
      "n": 5199,
      "length": 60,
      "cc": 15,
      "cognitive": 24,
      "nesting": 3,
      "cognitive_per_line": 0.403,
      "d": 14,
      "roles": {
       "catchment": 0.2514,
       "pipe": 0.0246,
       "junction": 0.724
      }
     },
     "76-100": {
      "n": 2014,
      "length": 85.0,
      "cc": 21.0,
      "cognitive": 37.0,
      "nesting": 3.0,
      "cognitive_per_line": 0.431,
      "d": 23.0,
      "roles": {
       "catchment": 0.221,
       "pipe": 0.0174,
       "junction": 0.7617
      }
     },
     "101-150": {
      "n": 1183,
      "length": 116,
      "cc": 29,
      "cognitive": 53,
      "nesting": 4,
      "cognitive_per_line": 0.445,
      "d": 37,
      "roles": {
       "catchment": 0.2122,
       "pipe": 0.0093,
       "junction": 0.7785
      }
     },
     "151-300": {
      "n": 396,
      "length": 176.0,
      "cc": 49.0,
      "cognitive": 87.5,
      "nesting": 4.0,
      "cognitive_per_line": 0.471,
      "d": 60.0,
      "roles": {
       "catchment": 0.2828,
       "pipe": 0.0126,
       "junction": 0.7045
      }
     },
     "301+": {
      "n": 17,
      "length": 419,
      "cc": 116,
      "cognitive": 323,
      "nesting": 6,
      "cognitive_per_line": 0.566,
      "d": 320,
      "roles": {
       "catchment": 0.1176,
       "pipe": 0.0,
       "junction": 0.8824
      }
     }
    }
   },
   "slimmable": {
    "wanted": 126011,
    "joined": 126009,
    "n": 126009,
    "length": 35,
    "cc": 7,
    "cognitive": 10,
    "nesting": 2,
    "cognitive_per_line": 0.27,
    "d": 8,
    "roles": {
     "catchment": 0.2683,
     "pipe": 0.0292,
     "junction": 0.7025
    },
    "standardised": {
     "cc": 18.95,
     "cognitive": 35.05,
     "nesting": 2.91,
     "cognitive_per_line": 0.337,
     "roles": {
      "catchment": 0.2189,
      "pipe": 0.0169,
      "junction": 0.7642
     },
     "bins_covered": 1.0
    },
    "by_bin": {
     "26-35": {
      "n": 65361,
      "length": 30,
      "cc": 6,
      "cognitive": 7,
      "nesting": 2,
      "cognitive_per_line": 0.25,
      "d": 6,
      "roles": {
       "catchment": 0.2737,
       "pipe": 0.0367,
       "junction": 0.6896
      }
     },
     "36-50": {
      "n": 36629,
      "length": 41,
      "cc": 8,
      "cognitive": 12,
      "nesting": 2,
      "cognitive_per_line": 0.282,
      "d": 9,
      "roles": {
       "catchment": 0.2827,
       "pipe": 0.0239,
       "junction": 0.6934
      }
     },
     "51-75": {
      "n": 16968,
      "length": 59.0,
      "cc": 12.0,
      "cognitive": 19.0,
      "nesting": 3.0,
      "cognitive_per_line": 0.316,
      "d": 16.0,
      "roles": {
       "catchment": 0.244,
       "pipe": 0.0196,
       "junction": 0.7364
      }
     },
     "76-100": {
      "n": 4221,
      "length": 85,
      "cc": 17,
      "cognitive": 28,
      "nesting": 3,
      "cognitive_per_line": 0.33,
      "d": 24,
      "roles": {
       "catchment": 0.2151,
       "pipe": 0.0116,
       "junction": 0.7733
      }
     },
     "101-150": {
      "n": 2023,
      "length": 116,
      "cc": 23,
      "cognitive": 39,
      "nesting": 3,
      "cognitive_per_line": 0.331,
      "d": 42,
      "roles": {
       "catchment": 0.1888,
       "pipe": 0.0094,
       "junction": 0.8018
      }
     },
     "151-300": {
      "n": 736,
      "length": 181.0,
      "cc": 36.0,
      "cognitive": 59.0,
      "nesting": 3.0,
      "cognitive_per_line": 0.325,
      "d": 69.5,
      "roles": {
       "catchment": 0.1644,
       "pipe": 0.0136,
       "junction": 0.822
      }
     },
     "301+": {
      "n": 71,
      "length": 368,
      "cc": 8,
      "cognitive": 15,
      "nesting": 1,
      "cognitive_per_line": 0.05,
      "d": 112,
      "roles": {
       "catchment": 0.1408,
       "pipe": 0.0141,
       "junction": 0.8451
      }
     }
    }
   }
  },
  "category4_classes": {
   "data / data: no plan at 10": {
    "n": 1154,
    "length": 91.0,
    "cc": 20.0,
    "cognitive": 42.0,
    "nesting": 4.0,
    "cognitive_per_line": 0.464,
    "d": 30.0,
    "roles": {
     "catchment": 0.1967,
     "pipe": 0.0199,
     "junction": 0.7834
    },
    "statement_n": 916,
    "statement_roles": {
     "catchment": 0.3297,
     "pipe": 0.0207,
     "junction": 0.6496
    }
   },
   "indivisible / switch: short cases (each under the cap, too many together)": {
    "n": 1028,
    "length": 89.0,
    "cc": 27.5,
    "cognitive": 20.0,
    "nesting": 3.0,
    "cognitive_per_line": 0.207,
    "d": 26.0,
    "roles": {
     "catchment": 0.2179,
     "pipe": 0.0136,
     "junction": 0.7685
    },
    "statement_n": 1028,
    "statement_roles": {
     "catchment": 0.3453,
     "pipe": 0.0224,
     "junction": 0.6323
    }
   },
   "data / data: blocking body slims at 6 (inner limit)": {
    "n": 504,
    "length": 79.5,
    "cc": 18.0,
    "cognitive": 38.0,
    "nesting": 4.0,
    "cognitive_per_line": 0.474,
    "d": 32.5,
    "roles": {
     "catchment": 0.1964,
     "pipe": 0.0099,
     "junction": 0.7937
    },
    "statement_n": 504,
    "statement_roles": {
     "catchment": 0.2917,
     "pipe": 0.0139,
     "junction": 0.6944
    }
   },
   "indivisible / expression: array initializer": {
    "n": 416,
    "length": 112.5,
    "cc": 1.0,
    "cognitive": 0.0,
    "nesting": 0.0,
    "cognitive_per_line": 0.0,
    "d": -1.0,
    "roles": {
     "catchment": 0.7091,
     "pipe": 0.012,
     "junction": 0.2788
    },
    "statement_n": 416,
    "statement_roles": {
     "catchment": 0.8029,
     "pipe": 0.0048,
     "junction": 0.1923
    }
   },
   "data / data: plan at 6": {
    "n": 398,
    "length": 83.0,
    "cc": 18.0,
    "cognitive": 30.0,
    "nesting": 3.0,
    "cognitive_per_line": 0.348,
    "d": 32.0,
    "roles": {
     "catchment": 0.2337,
     "pipe": 0.0,
     "junction": 0.7663
    },
    "statement_n": 0,
    "statement_roles": null
   },
   "indivisible / expression: long argument list": {
    "n": 390,
    "length": 43.0,
    "cc": 1.0,
    "cognitive": 0.0,
    "nesting": 0.0,
    "cognitive_per_line": 0.0,
    "d": 21.0,
    "roles": {
     "catchment": 0.3154,
     "pipe": 0.0103,
     "junction": 0.6744
    },
    "statement_n": 390,
    "statement_roles": {
     "catchment": 0.3923,
     "pipe": 0.0179,
     "junction": 0.5897
    }
   },
   "indivisible / expression: call chain (builder)": {
    "n": 388,
    "length": 54.5,
    "cc": 1.0,
    "cognitive": 0.0,
    "nesting": 0.0,
    "cognitive_per_line": 0.0,
    "d": 24.0,
    "roles": {
     "catchment": 0.2603,
     "pipe": 0.0284,
     "junction": 0.7113
    },
    "statement_n": 388,
    "statement_roles": {
     "catchment": 0.4278,
     "pipe": 0.0155,
     "junction": 0.5567
    }
   },
   "control / control: break/continue, in a loop": {
    "n": 387,
    "length": 109,
    "cc": 27,
    "cognitive": 60,
    "nesting": 5,
    "cognitive_per_line": 0.573,
    "d": 29,
    "roles": {
     "catchment": 0.1783,
     "pipe": 0.0336,
     "junction": 0.7881
    },
    "statement_n": 387,
    "statement_roles": {
     "catchment": 0.3075,
     "pipe": 0.0233,
     "junction": 0.6693
    }
   },
   "indivisible / if: else-if chain (dispatch)": {
    "n": 375,
    "length": 87,
    "cc": 27,
    "cognitive": 39,
    "nesting": 3,
    "cognitive_per_line": 0.444,
    "d": 26,
    "roles": {
     "catchment": 0.1867,
     "pipe": 0.016,
     "junction": 0.7973
    },
    "statement_n": 375,
    "statement_roles": {
     "catchment": 0.4187,
     "pipe": 0.0267,
     "junction": 0.5547
    }
   },
   "indivisible / switch: flat table (every case 3 lines or fewer)": {
    "n": 346,
    "length": 55.0,
    "cc": 18.0,
    "cognitive": 6.0,
    "nesting": 2.0,
    "cognitive_per_line": 0.119,
    "d": 8.0,
    "roles": {
     "catchment": 0.3208,
     "pipe": 0.0318,
     "junction": 0.6474
    },
    "statement_n": 346,
    "statement_roles": {
     "catchment": 0.552,
     "pipe": 0.0347,
     "junction": 0.4133
    }
   },
   "data / data: plan at 7": {
    "n": 292,
    "length": 79.0,
    "cc": 19.0,
    "cognitive": 32.0,
    "nesting": 3.0,
    "cognitive_per_line": 0.354,
    "d": 28.0,
    "roles": {
     "catchment": 0.2089,
     "pipe": 0.0137,
     "junction": 0.7774
    },
    "statement_n": 0,
    "statement_roles": null
   },
   "data / data: blocking body slims at 7 (inner limit)": {
    "n": 285,
    "length": 78,
    "cc": 17,
    "cognitive": 35,
    "nesting": 4,
    "cognitive_per_line": 0.435,
    "d": 29,
    "roles": {
     "catchment": 0.186,
     "pipe": 0.0105,
     "junction": 0.8035
    },
    "statement_n": 285,
    "statement_roles": {
     "catchment": 0.2912,
     "pipe": 0.0246,
     "junction": 0.6842
    }
   },
   "indivisible / expression: string concatenation": {
    "n": 260,
    "length": 47.5,
    "cc": 1.0,
    "cognitive": 0.0,
    "nesting": 0.0,
    "cognitive_per_line": 0.0,
    "d": 4.5,
    "roles": {
     "catchment": 0.3038,
     "pipe": 0.0269,
     "junction": 0.6692
    },
    "statement_n": 260,
    "statement_roles": {
     "catchment": 0.6192,
     "pipe": 0.0346,
     "junction": 0.3462
    }
   },
   "data / data: plan at 10": {
    "n": 243,
    "length": 91,
    "cc": 20,
    "cognitive": 33,
    "nesting": 3,
    "cognitive_per_line": 0.375,
    "d": 52,
    "roles": {
     "catchment": 0.1728,
     "pipe": 0.0,
     "junction": 0.8272
    },
    "statement_n": 0,
    "statement_roles": null
   },
   "indivisible / expression: other": {
    "n": 211,
    "length": 38,
    "cc": 2,
    "cognitive": 1,
    "nesting": 1,
    "cognitive_per_line": 0.012,
    "d": -2,
    "roles": {
     "catchment": 0.6588,
     "pipe": 0.0047,
     "junction": 0.3365
    },
    "statement_n": 211,
    "statement_roles": {
     "catchment": 0.6825,
     "pipe": 0.0095,
     "junction": 0.3081
    }
   },
   "control / control: return, in a loop": {
    "n": 204,
    "length": 81.5,
    "cc": 22.0,
    "cognitive": 47.5,
    "nesting": 5.0,
    "cognitive_per_line": 0.569,
    "d": 22.0,
    "roles": {
     "catchment": 0.1667,
     "pipe": 0.0392,
     "junction": 0.7941
    },
    "statement_n": 204,
    "statement_roles": {
     "catchment": 0.2745,
     "pipe": 0.0245,
     "junction": 0.701
    }
   },
   "data / data: plan at 8": {
    "n": 199,
    "length": 87,
    "cc": 18,
    "cognitive": 32,
    "nesting": 3,
    "cognitive_per_line": 0.357,
    "d": 44,
    "roles": {
     "catchment": 0.191,
     "pipe": 0.0,
     "junction": 0.809
    },
    "statement_n": 0,
    "statement_roles": null
   },
   "data / data: blocking body slims at 10 (inner limit)": {
    "n": 179,
    "length": 81,
    "cc": 17,
    "cognitive": 35,
    "nesting": 4,
    "cognitive_per_line": 0.412,
    "d": 29,
    "roles": {
     "catchment": 0.2179,
     "pipe": 0.0112,
     "junction": 0.7709
    },
    "statement_n": 179,
    "statement_roles": {
     "catchment": 0.2961,
     "pipe": 0.0223,
     "junction": 0.6816
    }
   },
   "control / control: return, in a try": {
    "n": 172,
    "length": 102.5,
    "cc": 22.0,
    "cognitive": 42.0,
    "nesting": 4.0,
    "cognitive_per_line": 0.413,
    "d": 36.0,
    "roles": {
     "catchment": 0.157,
     "pipe": 0.0174,
     "junction": 0.8256
    },
    "statement_n": 172,
    "statement_roles": {
     "catchment": 0.2267,
     "pipe": 0.0349,
     "junction": 0.7384
    }
   },
   "indivisible / if: passes values on": {
    "n": 170,
    "length": 141.0,
    "cc": 36.5,
    "cognitive": 76.0,
    "nesting": 5.0,
    "cognitive_per_line": 0.534,
    "d": 34.0,
    "roles": {
     "catchment": 0.2294,
     "pipe": 0.0,
     "junction": 0.7706
    },
    "statement_n": 170,
    "statement_roles": {
     "catchment": 0.4882,
     "pipe": 0.0176,
     "junction": 0.4941
    }
   },
   "data / data: blocking body slims at 8 (inner limit)": {
    "n": 166,
    "length": 80.0,
    "cc": 18.0,
    "cognitive": 34.0,
    "nesting": 4.0,
    "cognitive_per_line": 0.399,
    "d": 21.5,
    "roles": {
     "catchment": 0.1506,
     "pipe": 0.006,
     "junction": 0.8434
    },
    "statement_n": 166,
    "statement_roles": {
     "catchment": 0.2952,
     "pipe": 0.0241,
     "junction": 0.6807
    }
   },
   "control / control: return and break/continue, in a loop": {
    "n": 157,
    "length": 98,
    "cc": 28,
    "cognitive": 67,
    "nesting": 5,
    "cognitive_per_line": 0.63,
    "d": 20,
    "roles": {
     "catchment": 0.2229,
     "pipe": 0.0191,
     "junction": 0.758
    },
    "statement_n": 157,
    "statement_roles": {
     "catchment": 0.3503,
     "pipe": 0.0127,
     "junction": 0.6369
    }
   },
   "indivisible / switch: a case over the cap": {
    "n": 154,
    "length": 145.0,
    "cc": 39.0,
    "cognitive": 51.0,
    "nesting": 4.0,
    "cognitive_per_line": 0.408,
    "d": 60.0,
    "roles": {
     "catchment": 0.1688,
     "pipe": 0.0065,
     "junction": 0.8247
    },
    "statement_n": 154,
    "statement_roles": {
     "catchment": 0.1948,
     "pipe": 0.0065,
     "junction": 0.7987
    }
   },
   "indivisible / expression: anonymous class": {
    "n": 146,
    "length": 77.0,
    "cc": 14.0,
    "cognitive": 20.0,
    "nesting": 3.0,
    "cognitive_per_line": 0.278,
    "d": 19.0,
    "roles": {
     "catchment": 0.1438,
     "pipe": 0.0137,
     "junction": 0.8425
    },
    "statement_n": 146,
    "statement_roles": {
     "catchment": 0.4658,
     "pipe": 0.2534,
     "junction": 0.2808
    }
   },
   "indivisible / nested try over the cap": {
    "n": 129,
    "length": 129,
    "cc": 16,
    "cognitive": 15,
    "nesting": 1,
    "cognitive_per_line": 0.083,
    "d": 56,
    "roles": {
     "catchment": 0.1008,
     "pipe": 0.0,
     "junction": 0.8992
    },
    "statement_n": 129,
    "statement_roles": {
     "catchment": 0.1163,
     "pipe": 0.0,
     "junction": 0.8837
    }
   },
   "indivisible / a one-statement body (one return or expression)": {
    "n": 121,
    "length": 29,
    "cc": 1,
    "cognitive": 0,
    "nesting": 0,
    "cognitive_per_line": 0.0,
    "d": 0,
    "roles": {
     "catchment": 0.4876,
     "pipe": 0.124,
     "junction": 0.3884
    },
    "statement_n": 6,
    "statement_roles": {
     "catchment": 0.0,
     "pipe": 0.0,
     "junction": 1.0
    }
   },
   "indivisible / nested loop over the cap": {
    "n": 115,
    "length": 140,
    "cc": 29,
    "cognitive": 60,
    "nesting": 4,
    "cognitive_per_line": 0.466,
    "d": 42,
    "roles": {
     "catchment": 0.1304,
     "pipe": 0.0174,
     "junction": 0.8522
    },
    "statement_n": 115,
    "statement_roles": {
     "catchment": 0.4,
     "pipe": 0.0174,
     "junction": 0.5826
    }
   },
   "control / control: nested break/continue, in a loop": {
    "n": 104,
    "length": 85.0,
    "cc": 21.0,
    "cognitive": 34.5,
    "nesting": 4.0,
    "cognitive_per_line": 0.399,
    "d": 19.0,
    "roles": {
     "catchment": 0.2404,
     "pipe": 0.0,
     "junction": 0.7596
    },
    "statement_n": 104,
    "statement_roles": {
     "catchment": 0.3846,
     "pipe": 0.0096,
     "junction": 0.6058
    }
   },
   "indivisible / if: passes values and jumps": {
    "n": 97,
    "length": 170,
    "cc": 51,
    "cognitive": 106,
    "nesting": 5,
    "cognitive_per_line": 0.59,
    "d": 46,
    "roles": {
     "catchment": 0.0412,
     "pipe": 0.0309,
     "junction": 0.9278
    },
    "statement_n": 97,
    "statement_roles": {
     "catchment": 0.3608,
     "pipe": 0.0103,
     "junction": 0.6289
    }
   },
   "indivisible / constructor delegation (the body is only super(...) or this(...))": {
    "n": 81,
    "length": 28,
    "cc": 1,
    "cognitive": 0,
    "nesting": 0,
    "cognitive_per_line": 0.0,
    "d": -11,
    "roles": {
     "catchment": 0.6543,
     "pipe": 0.0741,
     "junction": 0.2716
    },
    "statement_n": 1,
    "statement_roles": {
     "catchment": 0.0,
     "pipe": 0.0,
     "junction": 1.0
    }
   },
   "indivisible / if: branchy leaf (no values out, no jumps)": {
    "n": 75,
    "length": 183,
    "cc": 46,
    "cognitive": 90,
    "nesting": 5,
    "cognitive_per_line": 0.526,
    "d": 72,
    "roles": {
     "catchment": 0.0933,
     "pipe": 0.0133,
     "junction": 0.8933
    },
    "statement_n": 75,
    "statement_roles": {
     "catchment": 0.24,
     "pipe": 0.04,
     "junction": 0.72
    }
   },
   "control / control: return, in the top level": {
    "n": 55,
    "length": 134,
    "cc": 39,
    "cognitive": 48,
    "nesting": 3,
    "cognitive_per_line": 0.304,
    "d": 51,
    "roles": {
     "catchment": 0.2,
     "pipe": 0.0364,
     "junction": 0.7636
    },
    "statement_n": 0,
    "statement_roles": null
   },
   "control / control: break/continue, in a switch": {
    "n": 41,
    "length": 110,
    "cc": 25,
    "cognitive": 28,
    "nesting": 3,
    "cognitive_per_line": 0.343,
    "d": 45,
    "roles": {
     "catchment": 0.1463,
     "pipe": 0.0,
     "junction": 0.8537
    },
    "statement_n": 41,
    "statement_roles": {
     "catchment": 0.2439,
     "pipe": 0.0,
     "junction": 0.7561
    }
   },
   "indivisible / if: controls flow (jumps out)": {
    "n": 33,
    "length": 186,
    "cc": 63,
    "cognitive": 97,
    "nesting": 5,
    "cognitive_per_line": 0.551,
    "d": 53,
    "roles": {
     "catchment": 0.2424,
     "pipe": 0.0,
     "junction": 0.7576
    },
    "statement_n": 33,
    "statement_roles": {
     "catchment": 0.4545,
     "pipe": 0.0606,
     "junction": 0.4848
    }
   },
   "control / control: return, in a switch": {
    "n": 33,
    "length": 85,
    "cc": 21,
    "cognitive": 30,
    "nesting": 3,
    "cognitive_per_line": 0.362,
    "d": 47,
    "roles": {
     "catchment": 0.1818,
     "pipe": 0.0,
     "junction": 0.8182
    },
    "statement_n": 33,
    "statement_roles": {
     "catchment": 0.303,
     "pipe": 0.0606,
     "junction": 0.6364
    }
   },
   "control / control: nested break/continue, in a try": {
    "n": 27,
    "length": 119,
    "cc": 27,
    "cognitive": 54,
    "nesting": 5,
    "cognitive_per_line": 0.463,
    "d": 19,
    "roles": {
     "catchment": 0.2222,
     "pipe": 0.0,
     "junction": 0.7778
    },
    "statement_n": 27,
    "statement_roles": {
     "catchment": 0.2593,
     "pipe": 0.0,
     "junction": 0.7407
    }
   },
   "control / control: nested break/continue, in the top level": {
    "n": 23,
    "length": 121,
    "cc": 38,
    "cognitive": 38,
    "nesting": 4,
    "cognitive_per_line": 0.481,
    "d": 35,
    "roles": {
     "catchment": 0.2174,
     "pipe": 0.0435,
     "junction": 0.7391
    },
    "statement_n": 0,
    "statement_roles": null
   },
   "control / control: return and break/continue, in a switch": {
    "n": 23,
    "length": 95,
    "cc": 28,
    "cognitive": 39,
    "nesting": 5,
    "cognitive_per_line": 0.429,
    "d": 28,
    "roles": {
     "catchment": 0.1304,
     "pipe": 0.0,
     "junction": 0.8696
    },
    "statement_n": 23,
    "statement_roles": {
     "catchment": 0.1304,
     "pipe": 0.0435,
     "junction": 0.8261
    }
   },
   "indivisible / returns inside a lambda or anonymous class": {
    "n": 18,
    "length": 93.0,
    "cc": 15.5,
    "cognitive": 31.5,
    "nesting": 3.0,
    "cognitive_per_line": 0.403,
    "d": 35.0,
    "roles": {
     "catchment": 0.0556,
     "pipe": 0.0,
     "junction": 0.9444
    },
    "statement_n": 17,
    "statement_roles": {
     "catchment": 0.2353,
     "pipe": 0.0,
     "junction": 0.7647
    }
   },
   "control / control: return, in a synchronized block": {
    "n": 15,
    "length": 118,
    "cc": 34,
    "cognitive": 80,
    "nesting": 5,
    "cognitive_per_line": 0.512,
    "d": 10,
    "roles": {
     "catchment": 0.3333,
     "pipe": 0.0667,
     "junction": 0.6
    },
    "statement_n": 15,
    "statement_roles": {
     "catchment": 0.4,
     "pipe": 0.0,
     "junction": 0.6
    }
   },
   "indivisible / expression: nested conditionals": {
    "n": 12,
    "length": 51.0,
    "cc": 34.5,
    "cognitive": 211.5,
    "nesting": 7.0,
    "cognitive_per_line": 2.932,
    "d": 15.5,
    "roles": {
     "catchment": 0.25,
     "pipe": 0.0,
     "junction": 0.75
    },
    "statement_n": 12,
    "statement_roles": {
     "catchment": 0.8333,
     "pipe": 0.0,
     "junction": 0.1667
    }
   },
   "indivisible / expression: lambda": {
    "n": 12,
    "length": 74.0,
    "cc": 8.5,
    "cognitive": 11.0,
    "nesting": 3.0,
    "cognitive_per_line": 0.151,
    "d": 7.5,
    "roles": {
     "catchment": 0.1667,
     "pipe": 0.0,
     "junction": 0.8333
    },
    "statement_n": 12,
    "statement_roles": {
     "catchment": 0.3333,
     "pipe": 0.1667,
     "junction": 0.5
    }
   },
   "control / control: nested break/continue, in a synchronized block": {
    "n": 9,
    "length": 169,
    "cc": 39,
    "cognitive": 86,
    "nesting": 5,
    "cognitive_per_line": 0.505,
    "d": -2,
    "roles": {
     "catchment": 0.5556,
     "pipe": 0.0,
     "junction": 0.4444
    },
    "statement_n": 9,
    "statement_roles": {
     "catchment": 0.5556,
     "pipe": 0.0,
     "junction": 0.4444
    }
   },
   "control / control: return and break/continue, in an if": {
    "n": 4,
    "length": 87.5,
    "cc": 21.5,
    "cognitive": 52.5,
    "nesting": 6.0,
    "cognitive_per_line": 0.64,
    "d": 34.0,
    "roles": {
     "catchment": 0.0,
     "pipe": 0.0,
     "junction": 1.0
    },
    "statement_n": 4,
    "statement_roles": {
     "catchment": 0.0,
     "pipe": 0.25,
     "junction": 0.75
    }
   },
   "control / control: no jump found, in the top level": {
    "n": 3,
    "length": 70,
    "cc": 50,
    "cognitive": 24,
    "nesting": 2,
    "cognitive_per_line": 0.37,
    "d": 29,
    "roles": {
     "catchment": 0.3333,
     "pipe": 0.0,
     "junction": 0.6667
    },
    "statement_n": 0,
    "statement_roles": null
   },
   "control / control: break/continue, in a block": {
    "n": 3,
    "length": 117,
    "cc": 68,
    "cognitive": 122,
    "nesting": 4,
    "cognitive_per_line": 0.974,
    "d": -2,
    "roles": {
     "catchment": 0.6667,
     "pipe": 0.0,
     "junction": 0.3333
    },
    "statement_n": 3,
    "statement_roles": {
     "catchment": 0.6667,
     "pipe": 0.0,
     "junction": 0.3333
    }
   },
   "indivisible / not re-read": {
    "n": 2,
    "length": 2513.0,
    "cc": 414.5,
    "cognitive": 961.5,
    "nesting": 4.5,
    "cognitive_per_line": 0.606,
    "d": 994.5,
    "roles": {
     "catchment": 0.0,
     "pipe": 0.0,
     "junction": 1.0
    },
    "statement_n": 0,
    "statement_roles": null
   },
   "control / control: return and break/continue, in a block": {
    "n": 1,
    "length": 180,
    "cc": 52,
    "cognitive": 117,
    "nesting": 4,
    "cognitive_per_line": 0.65,
    "d": -2,
    "roles": {
     "catchment": 1.0,
     "pipe": 0.0,
     "junction": 0.0
    },
    "statement_n": 1,
    "statement_roles": {
     "catchment": 1.0,
     "pipe": 0.0,
     "junction": 0.0
    }
   },
   "indivisible / nested synchronized block over the cap": {
    "n": 1,
    "length": 269,
    "cc": 31,
    "cognitive": 69,
    "nesting": 4,
    "cognitive_per_line": 0.257,
    "d": -3,
    "roles": {
     "catchment": 1.0,
     "pipe": 0.0,
     "junction": 0.0
    },
    "statement_n": 1,
    "statement_roles": {
     "catchment": 1.0,
     "pipe": 0.0,
     "junction": 0.0
    }
   },
   "control / control: return and break/continue, in a try": {
    "n": 1,
    "length": 53,
    "cc": 13,
    "cognitive": 27,
    "nesting": 3,
    "cognitive_per_line": 0.509,
    "d": 1,
    "roles": {
     "catchment": 0.0,
     "pipe": 0.0,
     "junction": 1.0
    },
    "statement_n": 1,
    "statement_roles": {
     "catchment": 0.0,
     "pipe": 0.0,
     "junction": 1.0
    }
   },
   "control / control: nested break/continue, in an if": {
    "n": 1,
    "length": 57,
    "cc": 18,
    "cognitive": 62,
    "nesting": 5,
    "cognitive_per_line": 1.088,
    "d": -2,
    "roles": {
     "catchment": 1.0,
     "pipe": 0.0,
     "junction": 0.0
    },
    "statement_n": 1,
    "statement_roles": {
     "catchment": 1.0,
     "pipe": 0.0,
     "junction": 0.0
    }
   }
  },
  "repositories_measured": 331,
  "budget_exhausted": [
   "OpenLiberty__open-liberty",
   "apache__hive"
  ]
 },
 "complexity_within_budget": {
  "definition": "flow, all internal calls: in = 1 + parameters, out = sum(1 + arguments); d = out - in; catchment d < 0, pipe d = 0, junction d > 0",
  "length_weights": {
   "26-35": 0.07903323262839879,
   "36-50": 0.1424773413897281,
   "51-75": 0.23117824773413898,
   "76-100": 0.1763141993957704,
   "101-150": 0.17957703927492447,
   "151-300": 0.14561933534743202,
   "301+": 0.04580060422960725
  },
  "groups": {
   "category 4": {
    "wanted": 8276,
    "joined": 8275,
    "n": 8275,
    "length": 81,
    "cc": 18,
    "cognitive": 25,
    "nesting": 3,
    "cognitive_per_line": 0.31,
    "d": 26,
    "roles": {
     "catchment": 0.2011,
     "pipe": 0.0187,
     "junction": 0.7802
    },
    "standardised": {
     "cc": 25.99,
     "cognitive": 44.39,
     "nesting": 3.24,
     "cognitive_per_line": 0.347,
     "roles": {
      "catchment": 0.2011,
      "pipe": 0.0187,
      "junction": 0.7802
     },
     "bins_covered": 1.0
    },
    "by_bin": {
     "26-35": {
      "n": 654,
      "length": 30.0,
      "cc": 1.0,
      "cognitive": 0.0,
      "nesting": 0.0,
      "cognitive_per_line": 0.0,
      "d": 0.0,
      "roles": {
       "catchment": 0.4755,
       "pipe": 0.0443,
       "junction": 0.4801
      }
     },
     "36-50": {
      "n": 1179,
      "length": 43,
      "cc": 9,
      "cognitive": 5,
      "nesting": 2,
      "cognitive_per_line": 0.111,
      "d": 6,
      "roles": {
       "catchment": 0.3503,
       "pipe": 0.028,
       "junction": 0.6217
      }
     },
     "51-75": {
      "n": 1913,
      "length": 63,
      "cc": 14,
      "cognitive": 18,
      "nesting": 3,
      "cognitive_per_line": 0.299,
      "d": 18,
      "roles": {
       "catchment": 0.1934,
       "pipe": 0.0199,
       "junction": 0.7867
      }
     },
     "76-100": {
      "n": 1459,
      "length": 86,
      "cc": 20,
      "cognitive": 33,
      "nesting": 4,
      "cognitive_per_line": 0.382,
      "d": 29,
      "roles": {
       "catchment": 0.1522,
       "pipe": 0.013,
       "junction": 0.8348
      }
     },
     "101-150": {
      "n": 1486,
      "length": 121.0,
      "cc": 28.0,
      "cognitive": 51.0,
      "nesting": 4.0,
      "cognitive_per_line": 0.428,
      "d": 46.5,
      "roles": {
       "catchment": 0.1057,
       "pipe": 0.0141,
       "junction": 0.8802
      }
     },
     "151-300": {
      "n": 1205,
      "length": 192,
      "cc": 46,
      "cognitive": 83,
      "nesting": 4,
      "cognitive_per_line": 0.439,
      "d": 76,
      "roles": {
       "catchment": 0.1129,
       "pipe": 0.01,
       "junction": 0.8772
      }
     },
     "301+": {
      "n": 379,
      "length": 406,
      "cc": 94,
      "cognitive": 161,
      "nesting": 5,
      "cognitive_per_line": 0.401,
      "d": 200,
      "roles": {
       "catchment": 0.1451,
       "pipe": 0.0079,
       "junction": 0.847
      }
     }
    }
   },
   "category 3": {
    "wanted": 7369,
    "joined": 7369,
    "n": 7369,
    "length": 58,
    "cc": 15,
    "cognitive": 13,
    "nesting": 2,
    "cognitive_per_line": 0.231,
    "d": 18,
    "roles": {
     "catchment": 0.2623,
     "pipe": 0.0274,
     "junction": 0.7103
    },
    "standardised": {
     "cc": 30.12,
     "cognitive": 44.11,
     "nesting": 2.83,
     "cognitive_per_line": 0.321,
     "roles": {
      "catchment": 0.2089,
      "pipe": 0.0219,
      "junction": 0.7692
     },
     "bins_covered": 1.0
    },
    "by_bin": {
     "26-35": {
      "n": 1118,
      "length": 32.0,
      "cc": 9.0,
      "cognitive": 1.0,
      "nesting": 1.0,
      "cognitive_per_line": 0.036,
      "d": 0.0,
      "roles": {
       "catchment": 0.4875,
       "pipe": 0.0429,
       "junction": 0.4696
      }
     },
     "36-50": {
      "n": 1834,
      "length": 42.0,
      "cc": 12.0,
      "cognitive": 6.0,
      "nesting": 2.0,
      "cognitive_per_line": 0.135,
      "d": 7.0,
      "roles": {
       "catchment": 0.3424,
       "pipe": 0.0442,
       "junction": 0.6134
      }
     },
     "51-75": {
      "n": 2002,
      "length": 61.0,
      "cc": 15.0,
      "cognitive": 16.0,
      "nesting": 2.0,
      "cognitive_per_line": 0.254,
      "d": 21.0,
      "roles": {
       "catchment": 0.2178,
       "pipe": 0.018,
       "junction": 0.7642
      }
     },
     "76-100": {
      "n": 963,
      "length": 86,
      "cc": 22,
      "cognitive": 27,
      "nesting": 3,
      "cognitive_per_line": 0.325,
      "d": 34,
      "roles": {
       "catchment": 0.1568,
       "pipe": 0.0197,
       "junction": 0.8235
      }
     },
     "101-150": {
      "n": 770,
      "length": 118.0,
      "cc": 30.0,
      "cognitive": 42.0,
      "nesting": 3.0,
      "cognitive_per_line": 0.358,
      "d": 51.0,
      "roles": {
       "catchment": 0.1351,
       "pipe": 0.0117,
       "junction": 0.8532
      }
     },
     "151-300": {
      "n": 514,
      "length": 188.0,
      "cc": 54.5,
      "cognitive": 82.5,
      "nesting": 4.0,
      "cognitive_per_line": 0.45,
      "d": 98.5,
      "roles": {
       "catchment": 0.0992,
       "pipe": 0.0097,
       "junction": 0.8911
      }
     },
     "301+": {
      "n": 168,
      "length": 420.5,
      "cc": 112.5,
      "cognitive": 196.5,
      "nesting": 4.0,
      "cognitive_per_line": 0.487,
      "d": 322.5,
      "roles": {
       "catchment": 0.1071,
       "pipe": 0.0238,
       "junction": 0.869
      }
     }
    }
   },
   "categories 1-2": {
    "wanted": 17321,
    "joined": 17321,
    "n": 17321,
    "length": 46,
    "cc": 13,
    "cognitive": 18,
    "nesting": 3,
    "cognitive_per_line": 0.391,
    "d": 12,
    "roles": {
     "catchment": 0.2114,
     "pipe": 0.0398,
     "junction": 0.7488
    },
    "standardised": {
     "cc": 30.67,
     "cognitive": 58.97,
     "nesting": 3.72,
     "cognitive_per_line": 0.477,
     "roles": {
      "catchment": 0.1515,
      "pipe": 0.0256,
      "junction": 0.8229
     },
     "bins_covered": 1.0
    },
    "by_bin": {
     "26-35": {
      "n": 4675,
      "length": 30,
      "cc": 9,
      "cognitive": 11,
      "nesting": 2,
      "cognitive_per_line": 0.379,
      "d": 4,
      "roles": {
       "catchment": 0.3048,
       "pipe": 0.0667,
       "junction": 0.6284
      }
     },
     "36-50": {
      "n": 5411,
      "length": 42,
      "cc": 11,
      "cognitive": 16,
      "nesting": 3,
      "cognitive_per_line": 0.378,
      "d": 10,
      "roles": {
       "catchment": 0.2173,
       "pipe": 0.039,
       "junction": 0.7437
      }
     },
     "51-75": {
      "n": 4385,
      "length": 60,
      "cc": 15,
      "cognitive": 24,
      "nesting": 3,
      "cognitive_per_line": 0.396,
      "d": 17,
      "roles": {
       "catchment": 0.1672,
       "pipe": 0.0269,
       "junction": 0.8059
      }
     },
     "76-100": {
      "n": 1648,
      "length": 85.0,
      "cc": 21.0,
      "cognitive": 37.0,
      "nesting": 4.0,
      "cognitive_per_line": 0.426,
      "d": 28.0,
      "roles": {
       "catchment": 0.1262,
       "pipe": 0.02,
       "junction": 0.8538
      }
     },
     "101-150": {
      "n": 932,
      "length": 116.0,
      "cc": 29.0,
      "cognitive": 53.0,
      "nesting": 4.0,
      "cognitive_per_line": 0.448,
      "d": 43.0,
      "roles": {
       "catchment": 0.1041,
       "pipe": 0.0118,
       "junction": 0.8841
      }
     },
     "151-300": {
      "n": 253,
      "length": 177,
      "cc": 51,
      "cognitive": 98,
      "nesting": 5,
      "cognitive_per_line": 0.518,
      "d": 86,
      "roles": {
       "catchment": 0.0791,
       "pipe": 0.0198,
       "junction": 0.9012
      }
     },
     "301+": {
      "n": 17,
      "length": 419,
      "cc": 116,
      "cognitive": 323,
      "nesting": 6,
      "cognitive_per_line": 0.566,
      "d": 320,
      "roles": {
       "catchment": 0.1176,
       "pipe": 0.0,
       "junction": 0.8824
      }
     }
    }
   },
   "slimmable": {
    "wanted": 106450,
    "joined": 106449,
    "n": 106449,
    "length": 35,
    "cc": 7,
    "cognitive": 9,
    "nesting": 2,
    "cognitive_per_line": 0.261,
    "d": 10,
    "roles": {
     "catchment": 0.1939,
     "pipe": 0.0323,
     "junction": 0.7738
    },
    "standardised": {
     "cc": 17.47,
     "cognitive": 32.34,
     "nesting": 2.84,
     "cognitive_per_line": 0.32,
     "roles": {
      "catchment": 0.1336,
      "pipe": 0.0193,
      "junction": 0.8471
     },
     "bins_covered": 1.0
    },
    "by_bin": {
     "26-35": {
      "n": 56348,
      "length": 30.0,
      "cc": 6.0,
      "cognitive": 7.0,
      "nesting": 2.0,
      "cognitive_per_line": 0.241,
      "d": 8.0,
      "roles": {
       "catchment": 0.2075,
       "pipe": 0.0399,
       "junction": 0.7525
      }
     },
     "36-50": {
      "n": 30662,
      "length": 41.0,
      "cc": 8.0,
      "cognitive": 11.0,
      "nesting": 2.0,
      "cognitive_per_line": 0.273,
      "d": 11.0,
      "roles": {
       "catchment": 0.2053,
       "pipe": 0.0269,
       "junction": 0.7678
      }
     },
     "51-75": {
      "n": 13879,
      "length": 59,
      "cc": 12,
      "cognitive": 18,
      "nesting": 3,
      "cognitive_per_line": 0.308,
      "d": 20,
      "roles": {
       "catchment": 0.1535,
       "pipe": 0.0208,
       "junction": 0.8257
      }
     },
     "76-100": {
      "n": 3277,
      "length": 85,
      "cc": 16,
      "cognitive": 27,
      "nesting": 3,
      "cognitive_per_line": 0.315,
      "d": 33,
      "roles": {
       "catchment": 0.0967,
       "pipe": 0.014,
       "junction": 0.8892
      }
     },
     "101-150": {
      "n": 1624,
      "length": 116.0,
      "cc": 22.0,
      "cognitive": 36.0,
      "nesting": 3.0,
      "cognitive_per_line": 0.31,
      "d": 50.0,
      "roles": {
       "catchment": 0.0874,
       "pipe": 0.0105,
       "junction": 0.9021
      }
     },
     "151-300": {
      "n": 593,
      "length": 181,
      "cc": 32,
      "cognitive": 53,
      "nesting": 3,
      "cognitive_per_line": 0.292,
      "d": 81,
      "roles": {
       "catchment": 0.0927,
       "pipe": 0.0169,
       "junction": 0.8904
      }
     },
     "301+": {
      "n": 66,
      "length": 369.5,
      "cc": 2.5,
      "cognitive": 2.0,
      "nesting": 1.0,
      "cognitive_per_line": 0.004,
      "d": 112.5,
      "roles": {
       "catchment": 0.1364,
       "pipe": 0.0152,
       "junction": 0.8485
      }
     }
    }
   }
  },
  "category4_classes": {
   "data / data: no plan at 10": {
    "n": 1015,
    "length": 89,
    "cc": 20,
    "cognitive": 40,
    "nesting": 4,
    "cognitive_per_line": 0.464,
    "d": 35,
    "roles": {
     "catchment": 0.1251,
     "pipe": 0.0227,
     "junction": 0.8522
    },
    "statement_n": 796,
    "statement_roles": {
     "catchment": 0.2751,
     "pipe": 0.0239,
     "junction": 0.701
    }
   },
   "indivisible / switch: short cases (each under the cap, too many together)": {
    "n": 931,
    "length": 89,
    "cc": 28,
    "cognitive": 20,
    "nesting": 3,
    "cognitive_per_line": 0.21,
    "d": 32,
    "roles": {
     "catchment": 0.1633,
     "pipe": 0.014,
     "junction": 0.8228
    },
    "statement_n": 931,
    "statement_roles": {
     "catchment": 0.2943,
     "pipe": 0.0226,
     "junction": 0.6831
    }
   },
   "data / data: blocking body slims at 6 (inner limit)": {
    "n": 435,
    "length": 76,
    "cc": 17,
    "cognitive": 37,
    "nesting": 4,
    "cognitive_per_line": 0.48,
    "d": 38,
    "roles": {
     "catchment": 0.1126,
     "pipe": 0.0115,
     "junction": 0.8759
    },
    "statement_n": 435,
    "statement_roles": {
     "catchment": 0.223,
     "pipe": 0.0161,
     "junction": 0.7609
    }
   },
   "indivisible / expression: array initializer": {
    "n": 409,
    "length": 114,
    "cc": 1,
    "cognitive": 0,
    "nesting": 0,
    "cognitive_per_line": 0.0,
    "d": -1,
    "roles": {
     "catchment": 0.7115,
     "pipe": 0.0122,
     "junction": 0.2763
    },
    "statement_n": 409,
    "statement_roles": {
     "catchment": 0.802,
     "pipe": 0.0049,
     "junction": 0.1932
    }
   },
   "indivisible / expression: call chain (builder)": {
    "n": 379,
    "length": 55,
    "cc": 1,
    "cognitive": 0,
    "nesting": 0,
    "cognitive_per_line": 0.0,
    "d": 27,
    "roles": {
     "catchment": 0.2507,
     "pipe": 0.0264,
     "junction": 0.723
    },
    "statement_n": 379,
    "statement_roles": {
     "catchment": 0.4195,
     "pipe": 0.0158,
     "junction": 0.5646
    }
   },
   "indivisible / expression: long argument list": {
    "n": 378,
    "length": 43.0,
    "cc": 1.0,
    "cognitive": 0.0,
    "nesting": 0.0,
    "cognitive_per_line": 0.0,
    "d": 21.0,
    "roles": {
     "catchment": 0.2989,
     "pipe": 0.0106,
     "junction": 0.6905
    },
    "statement_n": 378,
    "statement_roles": {
     "catchment": 0.3757,
     "pipe": 0.0185,
     "junction": 0.6058
    }
   },
   "indivisible / if: else-if chain (dispatch)": {
    "n": 347,
    "length": 88,
    "cc": 28,
    "cognitive": 39,
    "nesting": 3,
    "cognitive_per_line": 0.441,
    "d": 31,
    "roles": {
     "catchment": 0.1441,
     "pipe": 0.0173,
     "junction": 0.8386
    },
    "statement_n": 347,
    "statement_roles": {
     "catchment": 0.3919,
     "pipe": 0.0231,
     "junction": 0.585
    }
   },
   "control / control: break/continue, in a loop": {
    "n": 335,
    "length": 107,
    "cc": 27,
    "cognitive": 59,
    "nesting": 5,
    "cognitive_per_line": 0.573,
    "d": 33,
    "roles": {
     "catchment": 0.1045,
     "pipe": 0.0388,
     "junction": 0.8567
    },
    "statement_n": 335,
    "statement_roles": {
     "catchment": 0.2537,
     "pipe": 0.0269,
     "junction": 0.7194
    }
   },
   "data / data: plan at 6": {
    "n": 330,
    "length": 83.0,
    "cc": 17.0,
    "cognitive": 27.0,
    "nesting": 3.0,
    "cognitive_per_line": 0.336,
    "d": 40.0,
    "roles": {
     "catchment": 0.1152,
     "pipe": 0.0,
     "junction": 0.8848
    },
    "statement_n": 0,
    "statement_roles": null
   },
   "indivisible / switch: flat table (every case 3 lines or fewer)": {
    "n": 316,
    "length": 55.0,
    "cc": 17.5,
    "cognitive": 6.0,
    "nesting": 2.0,
    "cognitive_per_line": 0.119,
    "d": 9.0,
    "roles": {
     "catchment": 0.2785,
     "pipe": 0.0316,
     "junction": 0.6899
    },
    "statement_n": 316,
    "statement_roles": {
     "catchment": 0.5253,
     "pipe": 0.038,
     "junction": 0.4367
    }
   },
   "data / data: plan at 7": {
    "n": 255,
    "length": 76,
    "cc": 17,
    "cognitive": 30,
    "nesting": 3,
    "cognitive_per_line": 0.343,
    "d": 36,
    "roles": {
     "catchment": 0.1098,
     "pipe": 0.0157,
     "junction": 0.8745
    },
    "statement_n": 0,
    "statement_roles": null
   },
   "data / data: blocking body slims at 7 (inner limit)": {
    "n": 250,
    "length": 75.5,
    "cc": 16.5,
    "cognitive": 31.0,
    "nesting": 4.0,
    "cognitive_per_line": 0.432,
    "d": 33.0,
    "roles": {
     "catchment": 0.108,
     "pipe": 0.012,
     "junction": 0.88
    },
    "statement_n": 250,
    "statement_roles": {
     "catchment": 0.224,
     "pipe": 0.028,
     "junction": 0.748
    }
   },
   "indivisible / expression: string concatenation": {
    "n": 245,
    "length": 48,
    "cc": 1,
    "cognitive": 0,
    "nesting": 0,
    "cognitive_per_line": 0.0,
    "d": 5,
    "roles": {
     "catchment": 0.2939,
     "pipe": 0.0286,
     "junction": 0.6776
    },
    "statement_n": 245,
    "statement_roles": {
     "catchment": 0.6163,
     "pipe": 0.0367,
     "junction": 0.3469
    }
   },
   "data / data: plan at 10": {
    "n": 223,
    "length": 92,
    "cc": 20,
    "cognitive": 33,
    "nesting": 3,
    "cognitive_per_line": 0.375,
    "d": 59,
    "roles": {
     "catchment": 0.1166,
     "pipe": 0.0,
     "junction": 0.8834
    },
    "statement_n": 0,
    "statement_roles": null
   },
   "indivisible / expression: other": {
    "n": 209,
    "length": 38,
    "cc": 2,
    "cognitive": 1,
    "nesting": 1,
    "cognitive_per_line": 0.011,
    "d": -2,
    "roles": {
     "catchment": 0.6555,
     "pipe": 0.0048,
     "junction": 0.3397
    },
    "statement_n": 209,
    "statement_roles": {
     "catchment": 0.6794,
     "pipe": 0.0096,
     "junction": 0.311
    }
   },
   "control / control: return, in a loop": {
    "n": 182,
    "length": 79.5,
    "cc": 21.0,
    "cognitive": 43.5,
    "nesting": 5.0,
    "cognitive_per_line": 0.554,
    "d": 25.0,
    "roles": {
     "catchment": 0.0934,
     "pipe": 0.044,
     "junction": 0.8626
    },
    "statement_n": 182,
    "statement_roles": {
     "catchment": 0.2143,
     "pipe": 0.0275,
     "junction": 0.7582
    }
   },
   "data / data: plan at 8": {
    "n": 177,
    "length": 84,
    "cc": 16,
    "cognitive": 29,
    "nesting": 3,
    "cognitive_per_line": 0.353,
    "d": 50,
    "roles": {
     "catchment": 0.113,
     "pipe": 0.0,
     "junction": 0.887
    },
    "statement_n": 0,
    "statement_roles": null
   },
   "data / data: blocking body slims at 10 (inner limit)": {
    "n": 158,
    "length": 79.5,
    "cc": 16.0,
    "cognitive": 34.5,
    "nesting": 4.0,
    "cognitive_per_line": 0.411,
    "d": 33.0,
    "roles": {
     "catchment": 0.1519,
     "pipe": 0.0127,
     "junction": 0.8354
    },
    "statement_n": 158,
    "statement_roles": {
     "catchment": 0.2405,
     "pipe": 0.0253,
     "junction": 0.7342
    }
   },
   "control / control: return, in a try": {
    "n": 155,
    "length": 99,
    "cc": 21,
    "cognitive": 39,
    "nesting": 4,
    "cognitive_per_line": 0.411,
    "d": 39,
    "roles": {
     "catchment": 0.0903,
     "pipe": 0.0194,
     "junction": 0.8903
    },
    "statement_n": 155,
    "statement_roles": {
     "catchment": 0.1677,
     "pipe": 0.0387,
     "junction": 0.7935
    }
   },
   "control / control: return and break/continue, in a loop": {
    "n": 144,
    "length": 98.0,
    "cc": 28.0,
    "cognitive": 67.0,
    "nesting": 5.0,
    "cognitive_per_line": 0.632,
    "d": 23.0,
    "roles": {
     "catchment": 0.1736,
     "pipe": 0.0208,
     "junction": 0.8056
    },
    "statement_n": 144,
    "statement_roles": {
     "catchment": 0.3056,
     "pipe": 0.0139,
     "junction": 0.6806
    }
   },
   "data / data: blocking body slims at 8 (inner limit)": {
    "n": 142,
    "length": 77.5,
    "cc": 17.0,
    "cognitive": 31.0,
    "nesting": 4.0,
    "cognitive_per_line": 0.391,
    "d": 23.0,
    "roles": {
     "catchment": 0.0845,
     "pipe": 0.007,
     "junction": 0.9085
    },
    "statement_n": 142,
    "statement_roles": {
     "catchment": 0.2465,
     "pipe": 0.0282,
     "junction": 0.7254
    }
   },
   "indivisible / if: passes values on": {
    "n": 142,
    "length": 138.0,
    "cc": 37.5,
    "cognitive": 77.0,
    "nesting": 5.0,
    "cognitive_per_line": 0.54,
    "d": 43.0,
    "roles": {
     "catchment": 0.1268,
     "pipe": 0.0,
     "junction": 0.8732
    },
    "statement_n": 142,
    "statement_roles": {
     "catchment": 0.4155,
     "pipe": 0.0211,
     "junction": 0.5634
    }
   },
   "indivisible / switch: a case over the cap": {
    "n": 132,
    "length": 147.5,
    "cc": 39.0,
    "cognitive": 51.5,
    "nesting": 4.0,
    "cognitive_per_line": 0.399,
    "d": 75.0,
    "roles": {
     "catchment": 0.0606,
     "pipe": 0.0076,
     "junction": 0.9318
    },
    "statement_n": 132,
    "statement_roles": {
     "catchment": 0.0909,
     "pipe": 0.0076,
     "junction": 0.9015
    }
   },
   "indivisible / expression: anonymous class": {
    "n": 122,
    "length": 74.0,
    "cc": 14.0,
    "cognitive": 20.0,
    "nesting": 3.0,
    "cognitive_per_line": 0.278,
    "d": 23.0,
    "roles": {
     "catchment": 0.1475,
     "pipe": 0.0164,
     "junction": 0.8361
    },
    "statement_n": 122,
    "statement_roles": {
     "catchment": 0.4754,
     "pipe": 0.1885,
     "junction": 0.3361
    }
   },
   "indivisible / a one-statement body (one return or expression)": {
    "n": 120,
    "length": 29.0,
    "cc": 1.0,
    "cognitive": 0.0,
    "nesting": 0.0,
    "cognitive_per_line": 0.0,
    "d": 0.0,
    "roles": {
     "catchment": 0.4833,
     "pipe": 0.125,
     "junction": 0.3917
    },
    "statement_n": 6,
    "statement_roles": {
     "catchment": 0.0,
     "pipe": 0.0,
     "junction": 1.0
    }
   },
   "indivisible / nested loop over the cap": {
    "n": 108,
    "length": 137.5,
    "cc": 29.0,
    "cognitive": 60.0,
    "nesting": 4.0,
    "cognitive_per_line": 0.466,
    "d": 48.5,
    "roles": {
     "catchment": 0.0833,
     "pipe": 0.0185,
     "junction": 0.8981
    },
    "statement_n": 108,
    "statement_roles": {
     "catchment": 0.3704,
     "pipe": 0.0185,
     "junction": 0.6111
    }
   },
   "control / control: nested break/continue, in a loop": {
    "n": 89,
    "length": 85,
    "cc": 20,
    "cognitive": 31,
    "nesting": 4,
    "cognitive_per_line": 0.347,
    "d": 26,
    "roles": {
     "catchment": 0.1685,
     "pipe": 0.0,
     "junction": 0.8315
    },
    "statement_n": 89,
    "statement_roles": {
     "catchment": 0.3371,
     "pipe": 0.0112,
     "junction": 0.6517
    }
   },
   "indivisible / if: passes values and jumps": {
    "n": 86,
    "length": 173.5,
    "cc": 51.5,
    "cognitive": 107.5,
    "nesting": 5.5,
    "cognitive_per_line": 0.595,
    "d": 46.5,
    "roles": {
     "catchment": 0.0,
     "pipe": 0.0349,
     "junction": 0.9651
    },
    "statement_n": 86,
    "statement_roles": {
     "catchment": 0.3488,
     "pipe": 0.0116,
     "junction": 0.6395
    }
   },
   "indivisible / constructor delegation (the body is only super(...) or this(...))": {
    "n": 78,
    "length": 28.5,
    "cc": 1.0,
    "cognitive": 0.0,
    "nesting": 0.0,
    "cognitive_per_line": 0.0,
    "d": -11.0,
    "roles": {
     "catchment": 0.6538,
     "pipe": 0.0769,
     "junction": 0.2692
    },
    "statement_n": 1,
    "statement_roles": {
     "catchment": 0.0,
     "pipe": 0.0,
     "junction": 1.0
    }
   },
   "indivisible / if: branchy leaf (no values out, no jumps)": {
    "n": 65,
    "length": 205,
    "cc": 47,
    "cognitive": 91,
    "nesting": 5,
    "cognitive_per_line": 0.526,
    "d": 78,
    "roles": {
     "catchment": 0.0308,
     "pipe": 0.0154,
     "junction": 0.9538
    },
    "statement_n": 65,
    "statement_roles": {
     "catchment": 0.2,
     "pipe": 0.0462,
     "junction": 0.7538
    }
   },
   "control / control: return, in the top level": {
    "n": 52,
    "length": 136.5,
    "cc": 41.0,
    "cognitive": 49.0,
    "nesting": 3.0,
    "cognitive_per_line": 0.314,
    "d": 51.0,
    "roles": {
     "catchment": 0.1538,
     "pipe": 0.0385,
     "junction": 0.8077
    },
    "statement_n": 0,
    "statement_roles": null
   },
   "indivisible / nested try over the cap": {
    "n": 42,
    "length": 106.5,
    "cc": 17.5,
    "cognitive": 22.5,
    "nesting": 3.0,
    "cognitive_per_line": 0.226,
    "d": 72.0,
    "roles": {
     "catchment": 0.119,
     "pipe": 0.0,
     "junction": 0.881
    },
    "statement_n": 42,
    "statement_roles": {
     "catchment": 0.1667,
     "pipe": 0.0,
     "junction": 0.8333
    }
   },
   "control / control: break/continue, in a switch": {
    "n": 36,
    "length": 102.5,
    "cc": 23.5,
    "cognitive": 25.5,
    "nesting": 3.0,
    "cognitive_per_line": 0.335,
    "d": 39.5,
    "roles": {
     "catchment": 0.1389,
     "pipe": 0.0,
     "junction": 0.8611
    },
    "statement_n": 36,
    "statement_roles": {
     "catchment": 0.25,
     "pipe": 0.0,
     "junction": 0.75
    }
   },
   "control / control: return, in a switch": {
    "n": 30,
    "length": 84.0,
    "cc": 19.5,
    "cognitive": 27.5,
    "nesting": 3.0,
    "cognitive_per_line": 0.307,
    "d": 61.5,
    "roles": {
     "catchment": 0.1,
     "pipe": 0.0,
     "junction": 0.9
    },
    "statement_n": 30,
    "statement_roles": {
     "catchment": 0.2333,
     "pipe": 0.0667,
     "junction": 0.7
    }
   },
   "indivisible / if: controls flow (jumps out)": {
    "n": 25,
    "length": 229,
    "cc": 74,
    "cognitive": 112,
    "nesting": 6,
    "cognitive_per_line": 0.571,
    "d": 66,
    "roles": {
     "catchment": 0.08,
     "pipe": 0.0,
     "junction": 0.92
    },
    "statement_n": 25,
    "statement_roles": {
     "catchment": 0.36,
     "pipe": 0.08,
     "junction": 0.56
    }
   },
   "control / control: return and break/continue, in a switch": {
    "n": 23,
    "length": 95,
    "cc": 28,
    "cognitive": 39,
    "nesting": 5,
    "cognitive_per_line": 0.429,
    "d": 28,
    "roles": {
     "catchment": 0.1304,
     "pipe": 0.0,
     "junction": 0.8696
    },
    "statement_n": 23,
    "statement_roles": {
     "catchment": 0.1304,
     "pipe": 0.0435,
     "junction": 0.8261
    }
   },
   "control / control: nested break/continue, in the top level": {
    "n": 22,
    "length": 129.5,
    "cc": 34.5,
    "cognitive": 36.0,
    "nesting": 4.0,
    "cognitive_per_line": 0.465,
    "d": 37.0,
    "roles": {
     "catchment": 0.1818,
     "pipe": 0.0455,
     "junction": 0.7727
    },
    "statement_n": 0,
    "statement_roles": null
   },
   "control / control: nested break/continue, in a try": {
    "n": 20,
    "length": 117.5,
    "cc": 26.0,
    "cognitive": 52.5,
    "nesting": 5.0,
    "cognitive_per_line": 0.408,
    "d": 23.0,
    "roles": {
     "catchment": 0.2,
     "pipe": 0.0,
     "junction": 0.8
    },
    "statement_n": 20,
    "statement_roles": {
     "catchment": 0.25,
     "pipe": 0.0,
     "junction": 0.75
    }
   },
   "indivisible / returns inside a lambda or anonymous class": {
    "n": 18,
    "length": 93.0,
    "cc": 15.5,
    "cognitive": 31.5,
    "nesting": 3.0,
    "cognitive_per_line": 0.403,
    "d": 35.0,
    "roles": {
     "catchment": 0.0556,
     "pipe": 0.0,
     "junction": 0.9444
    },
    "statement_n": 17,
    "statement_roles": {
     "catchment": 0.2353,
     "pipe": 0.0,
     "junction": 0.7647
    }
   },
   "indivisible / expression: nested conditionals": {
    "n": 12,
    "length": 51.0,
    "cc": 34.5,
    "cognitive": 211.5,
    "nesting": 7.0,
    "cognitive_per_line": 2.932,
    "d": 15.5,
    "roles": {
     "catchment": 0.25,
     "pipe": 0.0,
     "junction": 0.75
    },
    "statement_n": 12,
    "statement_roles": {
     "catchment": 0.8333,
     "pipe": 0.0,
     "junction": 0.1667
    }
   },
   "indivisible / expression: lambda": {
    "n": 12,
    "length": 74.0,
    "cc": 8.5,
    "cognitive": 11.0,
    "nesting": 3.0,
    "cognitive_per_line": 0.151,
    "d": 7.5,
    "roles": {
     "catchment": 0.1667,
     "pipe": 0.0,
     "junction": 0.8333
    },
    "statement_n": 12,
    "statement_roles": {
     "catchment": 0.3333,
     "pipe": 0.1667,
     "junction": 0.5
    }
   },
   "control / control: return, in a synchronized block": {
    "n": 11,
    "length": 117,
    "cc": 29,
    "cognitive": 78,
    "nesting": 4,
    "cognitive_per_line": 0.512,
    "d": 23,
    "roles": {
     "catchment": 0.0909,
     "pipe": 0.0909,
     "junction": 0.8182
    },
    "statement_n": 11,
    "statement_roles": {
     "catchment": 0.1818,
     "pipe": 0.0,
     "junction": 0.8182
    }
   },
   "control / control: return and break/continue, in an if": {
    "n": 4,
    "length": 87.5,
    "cc": 21.5,
    "cognitive": 52.5,
    "nesting": 6.0,
    "cognitive_per_line": 0.64,
    "d": 34.0,
    "roles": {
     "catchment": 0.0,
     "pipe": 0.0,
     "junction": 1.0
    },
    "statement_n": 4,
    "statement_roles": {
     "catchment": 0.0,
     "pipe": 0.25,
     "junction": 0.75
    }
   },
   "control / control: no jump found, in the top level": {
    "n": 3,
    "length": 70,
    "cc": 50,
    "cognitive": 24,
    "nesting": 2,
    "cognitive_per_line": 0.37,
    "d": 29,
    "roles": {
     "catchment": 0.3333,
     "pipe": 0.0,
     "junction": 0.6667
    },
    "statement_n": 0,
    "statement_roles": null
   },
   "control / control: break/continue, in a block": {
    "n": 3,
    "length": 117,
    "cc": 68,
    "cognitive": 122,
    "nesting": 4,
    "cognitive_per_line": 0.974,
    "d": -2,
    "roles": {
     "catchment": 0.6667,
     "pipe": 0.0,
     "junction": 0.3333
    },
    "statement_n": 3,
    "statement_roles": {
     "catchment": 0.6667,
     "pipe": 0.0,
     "junction": 0.3333
    }
   },
   "control / control: nested break/continue, in a synchronized block": {
    "n": 2,
    "length": 85.0,
    "cc": 18.0,
    "cognitive": 25.0,
    "nesting": 3.0,
    "cognitive_per_line": 0.294,
    "d": 36.5,
    "roles": {
     "catchment": 0.0,
     "pipe": 0.0,
     "junction": 1.0
    },
    "statement_n": 2,
    "statement_roles": {
     "catchment": 0.0,
     "pipe": 0.0,
     "junction": 1.0
    }
   },
   "indivisible / not re-read": {
    "n": 1,
    "length": 1559,
    "cc": 696,
    "cognitive": 1863,
    "nesting": 6,
    "cognitive_per_line": 1.195,
    "d": 332,
    "roles": {
     "catchment": 0.0,
     "pipe": 0.0,
     "junction": 1.0
    },
    "statement_n": 0,
    "statement_roles": null
   },
   "control / control: return and break/continue, in a try": {
    "n": 1,
    "length": 53,
    "cc": 13,
    "cognitive": 27,
    "nesting": 3,
    "cognitive_per_line": 0.509,
    "d": 1,
    "roles": {
     "catchment": 0.0,
     "pipe": 0.0,
     "junction": 1.0
    },
    "statement_n": 1,
    "statement_roles": {
     "catchment": 0.0,
     "pipe": 0.0,
     "junction": 1.0
    }
   },
   "control / control: nested break/continue, in an if": {
    "n": 1,
    "length": 57,
    "cc": 18,
    "cognitive": 62,
    "nesting": 5,
    "cognitive_per_line": 1.088,
    "d": -2,
    "roles": {
     "catchment": 1.0,
     "pipe": 0.0,
     "junction": 0.0
    },
    "statement_n": 1,
    "statement_roles": {
     "catchment": 1.0,
     "pipe": 0.0,
     "junction": 0.0
    }
   }
  },
  "repositories_measured": 329,
  "budget_exhausted": []
 }
}

==> anc/exploratory/tables.md <==
# Exploratory tables: the category 4 methods

Generated by `long_method_slim_study.explore.report` from `explore.json`. Exploratory: not registered, and no registered figure changes. Category 4 = stuck, and no plan from the combined split: 9,264 methods. Re-read from source: 9,262; with a combined plan at the scan's limit of 5: 0 (the harness reproduces the scan).

Concentration columns: *repos* holding any; *top 10* their share of the class, beside the same repositories' share of all long methods (what size alone predicts); *hot* the share in the 32 repositories whose category 4 rate is significantly above the pooled rate (they hold 20.2% of the long methods); *dispersion* 1 when spread as the long methods are, higher when clustered.

## Root cause, refined

Groups as `explore/rootcause.py` reads the instrument's reasons, except that a control method with no jump crossing a cut (a constructor that only delegates, a body of one return or expression, jumps that belong to a lambda) is moved to indivisible (`report.regroup`). A *nested* jump targets a loop or switch inside the blocking statement: it leaves no statement, but crosses a cut inside it.

| Class | Methods | Share | Repos | Top 10 | Top 10 by size | Hot | Dispersion |
|---|---:|---:|---:|---:|---:|---:|---:|
| **indivisible** | **4,580** | **49.4%** | 280 | 40.7% | 36.0% | 36.8% | 6.9 |
| &nbsp;&nbsp;switch: short cases (each under the cap, too many together) | 1,028 | 11.1% | 142 | 45.1% | 32.0% | 35.9% | 4.2 |
| &nbsp;&nbsp;expression: array initializer | 416 | 4.5% | 44 | 87.0% | 18.2% | 82.0% | 11.5 |
| &nbsp;&nbsp;expression: long argument list | 390 | 4.2% | 58 | 64.6% | 12.8% | 41.5% | 9.9 |
| &nbsp;&nbsp;expression: call chain (builder) | 388 | 4.2% | 76 | 58.8% | 15.4% | 29.9% | 5.7 |
| &nbsp;&nbsp;if: else-if chain (dispatch) | 375 | 4.0% | 107 | 44.3% | 31.9% | 33.1% | 3.9 |
| &nbsp;&nbsp;switch: flat table (every case 3 lines or fewer) | 346 | 3.7% | 97 | 47.1% | 29.5% | 33.0% | 1.8 |
| &nbsp;&nbsp;expression: string concatenation | 260 | 2.8% | 65 | 64.2% | 19.5% | 29.6% | 11.4 |
| &nbsp;&nbsp;expression: other | 211 | 2.3% | 39 | 84.8% | 20.4% | 18.5% | 6.1 |
| &nbsp;&nbsp;if: passes values on | 170 | 1.8% | 57 | 56.5% | 29.6% | 41.8% | 1.0 |
| &nbsp;&nbsp;switch: a case over the cap | 154 | 1.7% | 53 | 60.4% | 28.2% | 34.4% | 1.4 |
| &nbsp;&nbsp;expression: anonymous class | 146 | 1.6% | 50 | 63.0% | 20.3% | 19.2% | 2.2 |
| &nbsp;&nbsp;nested try over the cap | 129 | 1.4% | 26 | 87.6% | 23.9% | 3.9% | 1.8 |
| &nbsp;&nbsp;a one-statement body (one return or expression) | 121 | 1.3% | 35 | 60.3% | 7.8% | 18.2% | 2.3 |
| &nbsp;&nbsp;nested loop over the cap | 115 | 1.2% | 43 | 60.9% | 15.4% | 61.7% | 2.4 |
| &nbsp;&nbsp;if: passes values and jumps | 97 | 1.1% | 43 | 61.9% | 27.3% | 44.3% | 1.3 |
| &nbsp;&nbsp;constructor delegation (the body is only super(...) or this(...)) | 81 | 0.9% | 19 | 86.4% | 22.2% | 16.1% | 1.7 |
| &nbsp;&nbsp;if: branchy leaf (no values out, no jumps) | 75 | 0.8% | 36 | 60.0% | 26.4% | 29.3% | 0.6 |
| &nbsp;&nbsp;if: controls flow (jumps out) | 33 | 0.4% | 21 | 66.7% | 26.3% | 18.2% | 2.6 |
| &nbsp;&nbsp;returns inside a lambda or anonymous class | 18 | 0.2% | 11 | 94.4% | 6.4% | 22.2% | 1.5 |
| &nbsp;&nbsp;expression: nested conditionals | 12 | 0.1% | 5 | 100.0% | 3.2% | 33.3% | 2.2 |
| &nbsp;&nbsp;expression: lambda | 12 | 0.1% | 10 | 100.0% | 6.5% | 8.3% | 1.9 |
| &nbsp;&nbsp;not re-read | 2 | 0.0% | 2 | 100.0% | 11.1% | 0.0% | 0.6 |
| &nbsp;&nbsp;nested synchronized block over the cap | 1 | 0.0% | 1 | 100.0% | 10.9% | 0.0% | 0.0 |
| **data** | **3,420** | **36.9%** | 232 | 43.3% | 33.3% | 40.6% | 6.5 |
| &nbsp;&nbsp;data: no plan at 10 | 1,154 | 12.5% | 159 | 46.1% | 33.8% | 39.6% | 3.0 |
| &nbsp;&nbsp;data: blocking body slims at 6 (inner limit) | 504 | 5.4% | 113 | 40.9% | 30.6% | 36.7% | 2.2 |
| &nbsp;&nbsp;data: plan at 6 | 398 | 4.3% | 105 | 47.2% | 28.5% | 40.2% | 1.5 |
| &nbsp;&nbsp;data: plan at 7 | 292 | 3.1% | 90 | 52.4% | 30.1% | 49.3% | 1.2 |
| &nbsp;&nbsp;data: blocking body slims at 7 (inner limit) | 285 | 3.1% | 87 | 42.5% | 35.8% | 30.2% | 1.1 |
| &nbsp;&nbsp;data: plan at 10 | 243 | 2.6% | 58 | 60.9% | 30.3% | 65.0% | 3.2 |
| &nbsp;&nbsp;data: plan at 8 | 199 | 2.1% | 62 | 52.8% | 28.8% | 47.2% | 1.3 |
| &nbsp;&nbsp;data: blocking body slims at 10 (inner limit) | 179 | 1.9% | 72 | 43.6% | 30.5% | 26.8% | 1.0 |
| &nbsp;&nbsp;data: blocking body slims at 8 (inner limit) | 166 | 1.8% | 70 | 49.4% | 29.5% | 34.3% | 1.1 |
| **control** | **1,264** | **13.6%** | 162 | 45.2% | 32.5% | 36.3% | 2.2 |
| &nbsp;&nbsp;control: break/continue, in a loop | 387 | 4.2% | 101 | 49.9% | 30.5% | 38.5% | 1.5 |
| &nbsp;&nbsp;control: return, in a loop | 204 | 2.2% | 75 | 54.4% | 30.5% | 21.6% | 0.9 |
| &nbsp;&nbsp;control: return, in a try | 172 | 1.9% | 49 | 62.2% | 31.2% | 35.5% | 1.5 |
| &nbsp;&nbsp;control: return and break/continue, in a loop | 157 | 1.7% | 56 | 56.0% | 28.2% | 34.4% | 1.7 |
| &nbsp;&nbsp;control: nested break/continue, in a loop | 104 | 1.1% | 44 | 58.7% | 34.4% | 37.5% | 1.1 |
| &nbsp;&nbsp;control: return, in the top level | 55 | 0.6% | 20 | 81.8% | 24.4% | 70.9% | 0.6 |
| &nbsp;&nbsp;control: break/continue, in a switch | 41 | 0.4% | 27 | 58.5% | 27.0% | 41.5% | 0.6 |
| &nbsp;&nbsp;control: return, in a switch | 33 | 0.4% | 21 | 66.7% | 28.6% | 39.4% | 0.9 |
| &nbsp;&nbsp;control: nested break/continue, in a try | 27 | 0.3% | 19 | 66.7% | 28.8% | 25.9% | 0.6 |
| &nbsp;&nbsp;control: nested break/continue, in the top level | 23 | 0.2% | 13 | 87.0% | 24.7% | 34.8% | 0.8 |
| &nbsp;&nbsp;control: return and break/continue, in a switch | 23 | 0.2% | 11 | 95.7% | 14.2% | 56.5% | 1.1 |
| &nbsp;&nbsp;control: return, in a synchronized block | 15 | 0.2% | 5 | 100.0% | 23.2% | 53.3% | 0.1 |
| &nbsp;&nbsp;control: nested break/continue, in a synchronized block | 9 | 0.1% | 3 | 100.0% | 11.6% | 22.2% | 0.2 |
| &nbsp;&nbsp;control: return and break/continue, in an if | 4 | 0.0% | 3 | 100.0% | 1.4% | 25.0% | 0.8 |
| &nbsp;&nbsp;control: no jump found, in the top level | 3 | 0.0% | 3 | 100.0% | 9.1% | 66.7% | 0.5 |
| &nbsp;&nbsp;control: break/continue, in a block | 3 | 0.0% | 2 | 100.0% | 1.1% | 33.3% | 0.5 |
| &nbsp;&nbsp;control: return and break/continue, in a block | 2 | 0.0% | 2 | 100.0% | 11.1% | 0.0% | 0.6 |
| &nbsp;&nbsp;control: return and break/continue, in a try | 1 | 0.0% | 1 | 100.0% | 8.6% | 100.0% | 0.0 |
| &nbsp;&nbsp;control: nested break/continue, in an if | 1 | 0.0% | 1 | 100.0% | 0.2% | 0.0% | 1.1 |

**Residual** (data: no plan at 10, expression: other, not re-read, unknown statement): 1,367 methods (14.8%), in 165 repositories; top 10 hold 45.6% (size predicts 37.0%); hot 36.3%; dispersion 3.4; most in corretto/corretto-8 (127).

## The limit of 5 raised

of the category 4 methods re-read, how many have a plan when the limit of 5 is raised to k (combined: the combined split's carried values; conventional: SinewSlim's max_inputs; injection: the injection split's carried values).

| Limit | Combined split has a plan | SinewSlim slims | Injection split has a plan |
|---:|---:|---:|---:|
| 5 | 0 (0.0%) | 0 (0.0%) | 189 (2.0%) |
| 6 | 398 (4.3%) | 328 (3.5%) | 442 (4.8%) |
| 7 | 690 (7.4%) | 635 (6.9%) | 648 (7.0%) |
| 8 | 889 (9.6%) | 900 (9.7%) | 790 (8.5%) |
| 10 | 1,132 (12.2%) | 1,277 (13.8%) | 1,015 (11.0%) |

## By domain

Category 4 methods per long method, population-weighted with the study's bootstrap interval; overall 5.5% (4.3% to 7.1%). Domains coded by keyword rules from each repository's GitHub description and topics (`explore/domains.py`): crude, reviewable, the coding listed in `explore.json`.

| Domain | Repos | Long methods | Category 4 | Rate (interval) | Indivisible | Data | Control | Residual |
|---|---:|---:|---:|---|---:|---:|---:|---:|
| games and graphics | 38 | 7,181 | 570 | 10.3% (3.2% to 18.1%) | 41.1% | 48.2% | 10.7% | 19.8% |
| numeric, scientific and ML | 18 | 11,503 | 1,027 | 8.9% (5.7% to 12.8%) | 26.6% | 62.6% | 10.8% | 19.1% |
| language tooling | 53 | 27,238 | 2,148 | 7.9% (6.4% to 10.1%) | 56.5% | 26.4% | 17.1% | 10.5% |
| database and query | 59 | 37,286 | 2,194 | 6.0% (4.5% to 7.2%) | 50.3% | 37.1% | 12.5% | 13.4% |
| frameworks and libraries | 70 | 7,427 | 366 | 5.0% (4.0% to 6.0%) | 47.3% | 35.2% | 17.5% | 13.4% |
| android and UI | 149 | 9,736 | 422 | 4.8% (3.1% to 6.0%) | 51.4% | 38.9% | 9.7% | 14.9% |
| unknown | 23 | 4,319 | 216 | 4.5% (2.5% to 6.1%) | 49.5% | 31.9% | 18.5% | 10.2% |
| applications | 25 | 10,321 | 438 | 3.4% (1.8% to 5.3%) | 43.4% | 42.0% | 14.6% | 17.4% |
| distributed systems and middleware | 87 | 51,870 | 1,859 | 2.9% (2.4% to 4.7%) | 56.7% | 30.6% | 12.7% | 17.4% |
| learning and examples | 58 | 1,585 | 24 | 1.0% (0.3% to 2.2%) | 58.3% | 25.0% | 16.7% | 16.7% |

## Coupling divergence and complexity

The concentration-divergence study's measurer (tag analysis-v1, forked to record call lines), over the 331 cloned repositories. Divergence: flow, all internal calls: in = 1 + parameters, out = sum(1 + arguments); d = out - in; catchment d < 0, pipe d = 0, junction d > 0. Roles shown as catchment / pipe / junction. Complexity grows with length, so each group is also shown *standardised*: its means within length bins, weighted to category 4's length distribution.

| Group | Long methods | Joined | Median length | Median cognitive | Median cc | Roles | Standardised cognitive | Standardised cc | Standardised cognitive per line | Standardised roles |
|---|---:|---:|---:|---:|---:|---|---:|---:|---:|---|
| category 4 | 9,264 | 9,263 | 83 | 26 | 19 | 25.0% / 1.7% / 73.3% | 46.14 | 26.51 | 0.356 | 25.0% / 1.7% / 73.3% |
| category 3 | 8,401 | 8,401 | 59 | 14 | 16 | 32.5% / 2.5% / 65.1% | 45.47 | 30.51 | 0.328 | 28.3% / 1.9% / 69.8% |
| categories 1-2 | 20,279 | 20,279 | 47 | 18 | 13 | 28.4% / 3.6% / 67.9% | 59.29 | 31.47 | 0.473 | 24.9% / 2.2% / 72.9% |
| slimmable | 126,011 | 126,009 | 35 | 10 | 7 | 26.8% / 2.9% / 70.2% | 35.05 | 18.95 | 0.337 | 21.9% / 1.7% / 76.4% |

By length bin (median cognitive; roles):

| Bin | category 4 | category 3 | categories 1-2 | slimmable |
|---|---|---|---|---|
| 26-35 | n=664, cog 0.0, 47.7% / 4.4% / 47.9% | n=1,215, cog 1, 51.9% / 4.0% / 44.1% | n=5,303, cog 11, 36.1% / 6.3% / 57.6% | n=65,361, cog 7, 27.4% / 3.7% / 69.0% |
| 36-50 | n=1,267, cog 5, 38.4% / 2.7% / 58.9% | n=2,047, cog 6, 38.8% / 4.0% / 57.1% | n=6,167, cog 16, 28.1% / 3.7% / 68.2% | n=36,629, cog 12, 28.3% / 2.4% / 69.3% |
| 51-75 | n=2,091, cog 19, 23.9% / 1.9% / 74.2% | n=2,256, cog 16.0, 27.9% / 1.8% / 70.3% | n=5,199, cog 24, 25.1% / 2.5% / 72.4% | n=16,968, cog 19.0, 24.4% / 2.0% / 73.6% |
| 76-100 | n=1,659, cog 34, 20.7% / 1.1% / 78.1% | n=1,129, cog 28, 24.6% / 1.7% / 73.7% | n=2,014, cog 37.0, 22.1% / 1.7% / 76.2% | n=4,221, cog 28, 21.5% / 1.2% / 77.3% |
| 101-150 | n=1,739, cog 51, 17.2% / 1.3% / 81.5% | n=942, cog 43.0, 25.1% / 1.0% / 74.0% | n=1,183, cog 53, 21.2% / 0.9% / 77.8% | n=2,023, cog 39, 18.9% / 0.9% / 80.2% |
| 151-300 | n=1,389, cog 85, 20.1% / 0.9% / 79.0% | n=623, cog 82, 20.9% / 0.8% / 78.3% | n=396, cog 87.5, 28.3% / 1.3% / 70.5% | n=736, cog 59.0, 16.4% / 1.4% / 82.2% |
| 301+ | n=454, cog 161.0, 18.9% / 0.7% / 80.4% | n=189, cog 177, 14.3% / 2.1% / 83.6% | n=17, cog 323, 11.8% / 0.0% / 88.2% | n=71, cog 15, 14.1% / 1.4% / 84.5% |

Category 4 by refined class: the method's role, and the blocking statement's (taken as a method of its own: in = 1 + its inputs, out = the internal calls inside it).

| Class | Joined | Median length | Median cognitive | Cognitive per line | Method roles | Statements | Statement roles |
|---|---:|---:|---:|---:|---|---:|---|
| data / data: no plan at 10 | 1,154 | 91.0 | 42.0 | 0.464 | 19.7% / 2.0% / 78.3% | 916 | 33.0% / 2.1% / 65.0% |
| indivisible / switch: short cases (each under the cap, too many together) | 1,028 | 89.0 | 20.0 | 0.207 | 21.8% / 1.4% / 76.8% | 1,028 | 34.5% / 2.2% / 63.2% |
| data / data: blocking body slims at 6 (inner limit) | 504 | 79.5 | 38.0 | 0.474 | 19.6% / 1.0% / 79.4% | 504 | 29.2% / 1.4% / 69.4% |
| indivisible / expression: array initializer | 416 | 112.5 | 0.0 | 0.0 | 70.9% / 1.2% / 27.9% | 416 | 80.3% / 0.5% / 19.2% |
| data / data: plan at 6 | 398 | 83.0 | 30.0 | 0.348 | 23.4% / 0.0% / 76.6% | 0 | - |
| indivisible / expression: long argument list | 390 | 43.0 | 0.0 | 0.0 | 31.5% / 1.0% / 67.4% | 390 | 39.2% / 1.8% / 59.0% |
| indivisible / expression: call chain (builder) | 388 | 54.5 | 0.0 | 0.0 | 26.0% / 2.8% / 71.1% | 388 | 42.8% / 1.6% / 55.7% |
| control / control: break/continue, in a loop | 387 | 109 | 60 | 0.573 | 17.8% / 3.4% / 78.8% | 387 | 30.8% / 2.3% / 66.9% |
| indivisible / if: else-if chain (dispatch) | 375 | 87 | 39 | 0.444 | 18.7% / 1.6% / 79.7% | 375 | 41.9% / 2.7% / 55.5% |
| indivisible / switch: flat table (every case 3 lines or fewer) | 346 | 55.0 | 6.0 | 0.119 | 32.1% / 3.2% / 64.7% | 346 | 55.2% / 3.5% / 41.3% |
| data / data: plan at 7 | 292 | 79.0 | 32.0 | 0.354 | 20.9% / 1.4% / 77.7% | 0 | - |
| data / data: blocking body slims at 7 (inner limit) | 285 | 78 | 35 | 0.435 | 18.6% / 1.1% / 80.3% | 285 | 29.1% / 2.5% / 68.4% |
| indivisible / expression: string concatenation | 260 | 47.5 | 0.0 | 0.0 | 30.4% / 2.7% / 66.9% | 260 | 61.9% / 3.5% / 34.6% |
| data / data: plan at 10 | 243 | 91 | 33 | 0.375 | 17.3% / 0.0% / 82.7% | 0 | - |
| indivisible / expression: other | 211 | 38 | 1 | 0.012 | 65.9% / 0.5% / 33.7% | 211 | 68.2% / 0.9% / 30.8% |
| control / control: return, in a loop | 204 | 81.5 | 47.5 | 0.569 | 16.7% / 3.9% / 79.4% | 204 | 27.5% / 2.5% / 70.1% |
| data / data: plan at 8 | 199 | 87 | 32 | 0.357 | 19.1% / 0.0% / 80.9% | 0 | - |
| data / data: blocking body slims at 10 (inner limit) | 179 | 81 | 35 | 0.412 | 21.8% / 1.1% / 77.1% | 179 | 29.6% / 2.2% / 68.2% |
| control / control: return, in a try | 172 | 102.5 | 42.0 | 0.413 | 15.7% / 1.7% / 82.6% | 172 | 22.7% / 3.5% / 73.8% |
| indivisible / if: passes values on | 170 | 141.0 | 76.0 | 0.534 | 22.9% / 0.0% / 77.1% | 170 | 48.8% / 1.8% / 49.4% |
| data / data: blocking body slims at 8 (inner limit) | 166 | 80.0 | 34.0 | 0.399 | 15.1% / 0.6% / 84.3% | 166 | 29.5% / 2.4% / 68.1% |
| control / control: return and break/continue, in a loop | 157 | 98 | 67 | 0.63 | 22.3% / 1.9% / 75.8% | 157 | 35.0% / 1.3% / 63.7% |
| indivisible / switch: a case over the cap | 154 | 145.0 | 51.0 | 0.408 | 16.9% / 0.7% / 82.5% | 154 | 19.5% / 0.7% / 79.9% |
| indivisible / expression: anonymous class | 146 | 77.0 | 20.0 | 0.278 | 14.4% / 1.4% / 84.2% | 146 | 46.6% / 25.3% / 28.1% |
| indivisible / nested try over the cap | 129 | 129 | 15 | 0.083 | 10.1% / 0.0% / 89.9% | 129 | 11.6% / 0.0% / 88.4% |
| indivisible / a one-statement body (one return or expression) | 121 | 29 | 0 | 0.0 | 48.8% / 12.4% / 38.8% | 6 | 0.0% / 0.0% / 100.0% |
| indivisible / nested loop over the cap | 115 | 140 | 60 | 0.466 | 13.0% / 1.7% / 85.2% | 115 | 40.0% / 1.7% / 58.3% |
| control / control: nested break/continue, in a loop | 104 | 85.0 | 34.5 | 0.399 | 24.0% / 0.0% / 76.0% | 104 | 38.5% / 1.0% / 60.6% |
| indivisible / if: passes values and jumps | 97 | 170 | 106 | 0.59 | 4.1% / 3.1% / 92.8% | 97 | 36.1% / 1.0% / 62.9% |
| indivisible / constructor delegation (the body is only super(...) or this(...)) | 81 | 28 | 0 | 0.0 | 65.4% / 7.4% / 27.2% | 1 | 0.0% / 0.0% / 100.0% |
| indivisible / if: branchy leaf (no values out, no jumps) | 75 | 183 | 90 | 0.526 | 9.3% / 1.3% / 89.3% | 75 | 24.0% / 4.0% / 72.0% |
| control / control: return, in the top level | 55 | 134 | 48 | 0.304 | 20.0% / 3.6% / 76.4% | 0 | - |
| control / control: break/continue, in a switch | 41 | 110 | 28 | 0.343 | 14.6% / 0.0% / 85.4% | 41 | 24.4% / 0.0% / 75.6% |
| indivisible / if: controls flow (jumps out) | 33 | 186 | 97 | 0.551 | 24.2% / 0.0% / 75.8% | 33 | 45.5% / 6.1% / 48.5% |
| control / control: return, in a switch | 33 | 85 | 30 | 0.362 | 18.2% / 0.0% / 81.8% | 33 | 30.3% / 6.1% / 63.6% |
| control / control: nested break/continue, in a try | 27 | 119 | 54 | 0.463 | 22.2% / 0.0% / 77.8% | 27 | 25.9% / 0.0% / 74.1% |
| control / control: nested break/continue, in the top level | 23 | 121 | 38 | 0.481 | 21.7% / 4.3% / 73.9% | 0 | - |
| control / control: return and break/continue, in a switch | 23 | 95 | 39 | 0.429 | 13.0% / 0.0% / 87.0% | 23 | 13.0% / 4.3% / 82.6% |
| indivisible / returns inside a lambda or anonymous class | 18 | 93.0 | 31.5 | 0.403 | 5.6% / 0.0% / 94.4% | 17 | 23.5% / 0.0% / 76.5% |
| control / control: return, in a synchronized block | 15 | 118 | 80 | 0.512 | 33.3% / 6.7% / 60.0% | 15 | 40.0% / 0.0% / 60.0% |
| indivisible / expression: nested conditionals | 12 | 51.0 | 211.5 | 2.932 | 25.0% / 0.0% / 75.0% | 12 | 83.3% / 0.0% / 16.7% |
| indivisible / expression: lambda | 12 | 74.0 | 11.0 | 0.151 | 16.7% / 0.0% / 83.3% | 12 | 33.3% / 16.7% / 50.0% |

Repositories whose call resolution ran out of its budget: OpenLiberty__open-liberty, apache__hive.

### Without the repositories that ran out of budget

Sensitivity: OpenLiberty__open-liberty, apache__hive left calls unattempted when their hour ran out, so their internal calls are undercounted (leaning to catchment). The same reading without them:

| Group | Joined (all) | Roles (all) | Joined (within budget) | Roles (within budget) | Standardised roles (within budget) | Standardised cognitive (within budget) |
|---|---:|---|---:|---|---|---:|
| category 4 | 9,263 | 25.0% / 1.7% / 73.3% | 8,275 | 20.1% / 1.9% / 78.0% | 20.1% / 1.9% / 78.0% | 44.39 |
| category 3 | 8,401 | 32.5% / 2.5% / 65.1% | 7,369 | 26.2% / 2.7% / 71.0% | 20.9% / 2.2% / 76.9% | 44.11 |
| categories 1-2 | 20,279 | 28.4% / 3.6% / 67.9% | 17,321 | 21.1% / 4.0% / 74.9% | 15.2% / 2.6% / 82.3% | 58.97 |
| slimmable | 126,009 | 26.8% / 2.9% / 70.2% | 106,449 | 19.4% / 3.2% / 77.4% | 13.4% / 1.9% / 84.7% | 32.34 |

| Category 4 class | Statement roles (all) | Statements (within budget) | Statement roles (within budget) |
|---|---|---:|---|
| data / data: no plan at 10 | 33.0% / 2.1% / 65.0% | 796 | 27.5% / 2.4% / 70.1% |
| indivisible / switch: short cases (each under the cap, too many together) | 34.5% / 2.2% / 63.2% | 931 | 29.4% / 2.3% / 68.3% |
| data / data: blocking body slims at 6 (inner limit) | 29.2% / 1.4% / 69.4% | 435 | 22.3% / 1.6% / 76.1% |
| indivisible / expression: array initializer | 80.3% / 0.5% / 19.2% | 409 | 80.2% / 0.5% / 19.3% |
| indivisible / expression: long argument list | 39.2% / 1.8% / 59.0% | 378 | 37.6% / 1.8% / 60.6% |
| indivisible / expression: call chain (builder) | 42.8% / 1.6% / 55.7% | 379 | 41.9% / 1.6% / 56.5% |
| control / control: break/continue, in a loop | 30.8% / 2.3% / 66.9% | 335 | 25.4% / 2.7% / 71.9% |
| indivisible / if: else-if chain (dispatch) | 41.9% / 2.7% / 55.5% | 347 | 39.2% / 2.3% / 58.5% |
| indivisible / switch: flat table (every case 3 lines or fewer) | 55.2% / 3.5% / 41.3% | 316 | 52.5% / 3.8% / 43.7% |
| data / data: blocking body slims at 7 (inner limit) | 29.1% / 2.5% / 68.4% | 250 | 22.4% / 2.8% / 74.8% |
| indivisible / expression: string concatenation | 61.9% / 3.5% / 34.6% | 245 | 61.6% / 3.7% / 34.7% |
| indivisible / expression: other | 68.2% / 0.9% / 30.8% | 209 | 67.9% / 1.0% / 31.1% |
| control / control: return, in a loop | 27.5% / 2.5% / 70.1% | 182 | 21.4% / 2.8% / 75.8% |
| data / data: blocking body slims at 10 (inner limit) | 29.6% / 2.2% / 68.2% | 158 | 24.1% / 2.5% / 73.4% |
| control / control: return, in a try | 22.7% / 3.5% / 73.8% | 155 | 16.8% / 3.9% / 79.3% |
| indivisible / if: passes values on | 48.8% / 1.8% / 49.4% | 142 | 41.5% / 2.1% / 56.3% |
| data / data: blocking body slims at 8 (inner limit) | 29.5% / 2.4% / 68.1% | 142 | 24.6% / 2.8% / 72.5% |
| control / control: return and break/continue, in a loop | 35.0% / 1.3% / 63.7% | 144 | 30.6% / 1.4% / 68.1% |
| indivisible / switch: a case over the cap | 19.5% / 0.7% / 79.9% | 132 | 9.1% / 0.8% / 90.1% |
| indivisible / expression: anonymous class | 46.6% / 25.3% / 28.1% | 122 | 47.5% / 18.9% / 33.6% |
| indivisible / nested try over the cap | 11.6% / 0.0% / 88.4% | 42 | 16.7% / 0.0% / 83.3% |
| indivisible / nested loop over the cap | 40.0% / 1.7% / 58.3% | 108 | 37.0% / 1.8% / 61.1% |
| control / control: nested break/continue, in a loop | 38.5% / 1.0% / 60.6% | 89 | 33.7% / 1.1% / 65.2% |
| indivisible / if: passes values and jumps | 36.1% / 1.0% / 62.9% | 86 | 34.9% / 1.2% / 63.9% |
| indivisible / if: branchy leaf (no values out, no jumps) | 24.0% / 4.0% / 72.0% | 65 | 20.0% / 4.6% / 75.4% |
| control / control: break/continue, in a switch | 24.4% / 0.0% / 75.6% | 36 | 25.0% / 0.0% / 75.0% |
| indivisible / if: controls flow (jumps out) | 45.5% / 6.1% / 48.5% | 25 | 36.0% / 8.0% / 56.0% |
| control / control: return, in a switch | 30.3% / 6.1% / 63.6% | 30 | 23.3% / 6.7% / 70.0% |
| control / control: nested break/continue, in a try | 25.9% / 0.0% / 74.1% | 20 | 25.0% / 0.0% / 75.0% |
| control / control: return and break/continue, in a switch | 13.0% / 4.3% / 82.6% | 23 | 13.0% / 4.3% / 82.6% |
| indivisible / returns inside a lambda or anonymous class | 23.5% / 0.0% / 76.5% | 17 | 23.5% / 0.0% / 76.5% |
| control / control: return, in a synchronized block | 40.0% / 0.0% / 60.0% | 11 | 18.2% / 0.0% / 81.8% |
| indivisible / expression: nested conditionals | 83.3% / 0.0% / 16.7% | 12 | 83.3% / 0.0% / 16.7% |
| indivisible / expression: lambda | 33.3% / 16.7% / 50.0% | 12 | 33.3% / 16.7% / 50.0% |

## The hot repositories

| Repository | Domain |
|---|---|
| corretto/corretto-8 | language tooling |
| meteoinfo/MeteoInfo | numeric, scientific and ML |
| yellowstonegames/SquidLib | games and graphics |
| prestodb/presto | database and query |
| deeplearning4j/deeplearning4j | numeric, scientific and ML |
| h2database/h2database | database and query |
| jindrapetrik/jpexs-decompiler | language tooling |
| Angel-ML/angel | numeric, scientific and ML |
| yacy/yacy_search_server | database and query |
| dcaoyuan/nbscala | language tooling |
| senbox-org/snap-engine | numeric, scientific and ML |
| CS-SI/Orekit | numeric, scientific and ML |
| jOOQ/jOOQ | database and query |
| apache/phoenix | database and query |
| libgdx/libgdx | games and graphics |
| questdb/questdb | database and query |
| redisson/redisson | database and query |
| grobidOrg/grobid | numeric, scientific and ML |
| SonarSource/sonarqube | language tooling |
| Anuken/Arc | games and graphics |
| jOOQ/jOOL | language tooling |
| clojure/clojure | language tooling |
| AAChartModel/AAChartCore | games and graphics |
| strimzi/strimzi-kafka-operator | distributed systems and middleware |
| Guardsquare/proguard | language tooling |
| mvel/mvel | language tooling |
| oshi/oshi | frameworks and libraries |
| oschina/android-app | android and UI |
| ChrisRM/material-theme-jetbrains | android and UI |
| yui/yuicompressor | language tooling |
| learnopengles/Learn-OpenGLES-Tutorials | learning and examples |
| jamesnguyenhub/mkloader | games and graphics |


==> anc/pins.py <==
"""Every value the study fixes in advance (docs/ANALYSIS_PLAN.md). The step scripts read them from
here and nowhere else, so the plan and the procedure cannot drift apart.

`REGISTERED` is False until the plan is committed with every DECIDE and FILL settled; step 2
refuses to draw the sample before then.
"""

# The plan's registration (section 7, step 1): set True in the commit that registers it.
REGISTERED = True

# Sample (section 3): the seed and the size, decided 1 November 2026.
SEED = 20261101
TARGET = 580
LANGS = ["java"]
TIERS = ["high", "mid", "low"]
MIN_FUNCTIONS = 50
MIN_FILES_WITH_FUNCTIONS = 15
EXCLUDE_OWNERS = ["officefloor", "sagenschneider"]
# The date the code was written before (section 3, As of): decided 1 November 2026, six months
# before 1 June 2021, itself before GitHub Copilot's technical preview (29 June 2021).
AS_OF = "2020-12-01"
# The sampler's release with --as-of (v0.3.0, 25c4bf6, on PyPI 1 November 2026).
SAMPLER_VERSION = "0.3.0"

# Instruments (section 4): OfficeFloorSlim 0.5.4 (released 15 November 2026, built on SinewSlim
# 0.2.4 from Maven Central), with the combined split, and its jar's sha256 from that GitHub
# Release. Amendment 4 (15 November 2026): was 0.5.2 (sha256 513b669f...), on SinewSlim 0.2.3,
# which left out an input of a piece inside a loop (a local declared before the loop with a
# literal and written in it); 0.5.4 counts it, and changes results. Amendment 1 (2 November 2026): was 0.3.0 (sha256 e8177237...), whose combined split
# took hours on long flat methods. Amendment 2 (3 November 2026): was 0.5.0 (sha256 0fcebfd3...),
# which still took hours on generated tables of thousands of statements. Amendment 3 (3 November
# 2026): was 0.5.1 (sha256 9f3d8819...), which changed the results of 2 repositories; 0.5.2 gives
# 0.5.0's, as 0.5.0 gave 0.3.0's.
OFFICEFLOORSLIM_VERSION = "0.5.4"
OFFICEFLOORSLIM_JAR_SHA256 = "34df911cc689e002008eb2046d1e78fd97c1544c25557d20bdad5b6c62e434bf"

# Scope (section 4): production Java, no tests, decided 1 November 2026 (OfficeFloorSlim's
# defaults, plus test directories outside Maven's layout). The configuration files are read only
# for the classification.
INCLUDE = ["**/*.java", "**/*.yml", "**/*.yaml", "**/*.woof", "**/*.officefloor"]
EXCLUDE = ["**/src/test/**", "**/src/it/**", "**/build/**", "**/target/**", "**/generated/**",
           "**/node_modules/**", "**/test/**", "**/tests/**"]

# What each clone downloads (the sampler's `run --only`, a sparse checkout): only the files the
# scan reads. The rest of each repository is never fetched.
ONLY = [".java", ".yml", ".yaml", ".woof", ".officefloor"]

# Hypotheses (section 6, Hypotheses). H1: category 3 under the combined split is at least this
# share of the stuck methods, and at least this many (the go/no-go bar, fixed 31 October 2026).
H1_SHARE = 0.25
H1_MINIMUM = 30
# H2: of the long methods SinewSlim slims, the share where the combined split chooses injection and
# its sum is strictly lower than SinewSlim's cost plus 1. Decided 1 November 2026: "none", an
# estimate with its interval and no threshold, since OfficeFloor's own code had already given 95
# of 327 (29%) (section 2) and a threshold chosen knowing it would not test anything.
H2_SHARE = "none"

# Analysis (section 6).
BOOTSTRAP_RESAMPLES = 10_000
BOOTSTRAP_SEED = 20261101
INTERVAL = 0.95


def unsettled() -> list[str]:
    """What is still to fill before the instruments can be fetched."""
    out = []
    if SAMPLER_VERSION is None:
        out.append("SAMPLER_VERSION")
    if OFFICEFLOORSLIM_VERSION is None:
        out.append("OFFICEFLOORSLIM_VERSION")
    if OFFICEFLOORSLIM_JAR_SHA256 is None:
        out.append("OFFICEFLOORSLIM_JAR_SHA256")
    if H2_SHARE is None:
        out.append("H2_SHARE")
    return out


==> anc/sample/open-source-repository-sample.csv <==
draw,status,reason,url,full_name,commit,commit_date,head_commit,language,language_share,github_language,mirror,stratum_language,tier,star_band,stars,rank,n_source_files,n_functions,n_files_with_functions,nloc,n_unparsed_files,n_commits,n_contributors,first_commit_date,sampler_version,sampler_commit
1,usable,,https://github.com/Anuken/Mindustry.git,Anuken/Mindustry,a476e3cf19693aeab2bc00cfd30750b1ec1c5e36,2020-11-30T18:58:25-05:00,b873c01ed559a8803c2dad5c5c79d7ad750d5b95,java,0.9966,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,29561,44,593,5429,564,73673,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
2,usable,,https://github.com/Guardsquare/proguard.git,Guardsquare/proguard,eb54bfb1d9af7669bc83b747a4636665f0e737f0,2020-11-13T18:18:12+01:00,6c4f8a7dc09524c200316ecefb3730ccc4a8d060,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3689,235,405,3371,369,52266,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
3,usable,,https://github.com/NormanGyllenhaal/canal-client.git,NormanGyllenhaal/canal-client,e25378a32fabdc3b460b5f990ad8ae7077958fa4,2019-07-03T18:19:10+08:00,6fc97bed0da02c17b96877216cf5d8bf352b0aea,java,1.0,Java,False,java,low,300..324 created:2007-10-01..2020-11-30,300,538,43,187,39,1619,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
4,excluded,n_files_with_functions 14 < 15,https://github.com/H07000223/FlycoTabLayout.git,H07000223/FlycoTabLayout,749ef0632daa3fbcfd9dab1c77e8082167554685,2017-04-27T16:50:12+08:00,528fcffe88d54eeafbc85ffd1ce375df043b3a28,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,11077,195,16,314,14,2783,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
5,usable,,https://github.com/zzz40500/AndroidSweetSheet.git,zzz40500/AndroidSweetSheet,221317862bda3fe14c9ada4ff4249496d35f6752,2016-03-03T18:07:10+08:00,221317862bda3fe14c9ada4ff4249496d35f6752,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2041,560,26,190,23,2033,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
6,usable,,https://github.com/pegasus-isi/pegasus.git,pegasus-isi/pegasus,1ac81007498c07c75254235ca89f782c946740f8,2020-11-24T15:11:52-08:00,5303d453a22e2f89cdbca747f1697b2ec6b628cf,java,0.753,Java,False,java,low,250..274 created:2007-10-01..2020-11-30,252,648,1056,10254,859,159723,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
7,usable,,https://github.com/liaohuqiu/android-Ultra-Pull-To-Refresh.git,liaohuqiu/android-Ultra-Pull-To-Refresh,46fdc861243a3d90dca1f5d31f3c82559ee9e4fa,2016-05-03T22:01:31-05:00,46fdc861243a3d90dca1f5d31f3c82559ee9e4fa,java,0.9804,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,9490,233,51,540,48,5254,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
8,usable,,https://github.com/lets-mica/mica.git,lets-mica/mica,8a56506a67ba0558d9c262eab19d603fd8d0f86a,2020-11-30T09:09:46+08:00,6114e1cd8fc31da819d2f589de6ecbe702be922a,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2234,410,206,1547,145,11906,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
9,excluded,n_functions 15 < 50; n_files_with_functions 8 < 15,https://github.com/whiney/springboot-elasticsearch.git,whiney/springboot-elasticsearch,194b59eaf149ab7568a287d7cc06a001218cae8c,2018-12-18T17:10:44+08:00,194b59eaf149ab7568a287d7cc06a001218cae8c,java,1.0,Java,False,java,low,213..224 created:2007-10-01..2020-11-30,219,191,11,15,8,296,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
10,usable,,https://github.com/alibaba/DataX.git,alibaba/DataX,30842ca21e910b2a4ebc29eb9647b469f008ed00,2020-11-09T21:22:10+08:00,80ec23d5c5328eb90ca364d2749e92dfaf44541e,java,0.9907,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,17372,104,535,3368,416,47215,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
11,excluded,n_functions 40 < 50; n_files_with_functions 7 < 15,https://github.com/xmuSistone/VegaLayoutManager.git,xmuSistone/VegaLayoutManager,875bee0d37c813398cfc576d54e1e37f7abe1aae,2019-01-04T11:06:25+08:00,875bee0d37c813398cfc576d54e1e37f7abe1aae,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1824,161,7,40,7,588,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
12,usable,,https://github.com/LineCutFeng/PlayPicdio.git,LineCutFeng/PlayPicdio,b6b3830c2f5d8851866d892d38f9518554acc28f,2020-04-13T10:36:37+08:00,e30a131ed4113906e2202c585ee975e284adaced,java,0.9638,Java,False,java,low,500..599 created:2007-10-01..2020-11-30,522,607,312,3957,291,38384,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
13,usable,,https://github.com/apache/hive.git,apache/hive,72d983ae76f420bdb719d33002a9c321a4e4f891,2020-11-30T13:53:43-08:00,02004f8dab1039ef1b5258b7c52c9e8909377a28,java,0.8365,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6038,412,6836,88966,6265,1155558,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
14,usable,,https://github.com/rapidoid/rapidoid.git,rapidoid/rapidoid,08c63acec731e076c91cf02fe794ede23b7287a9,2020-10-31T12:20:04+01:00,08c63acec731e076c91cf02fe794ede23b7287a9,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1632,380,547,3909,377,34559,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
15,usable,,https://github.com/TheFinestArtist/AndroidBaseUtils.git,TheFinestArtist/AndroidBaseUtils,c69de3234afbce1ea0f042f6b2300d9c1ac236f9,2016-08-30T19:32:26+09:00,c69de3234afbce1ea0f042f6b2300d9c1ac236f9,java,1.0,Java,False,java,low,600..699 created:2007-10-01..2020-11-30,657,262,62,648,40,3502,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
16,usable,,https://github.com/Netflix/zuul.git,Netflix/zuul,232d7a8c968073edddae8b1cb5ae37fd2dcd0e69,2020-11-30T10:39:00-08:00,908894af8cae9a2aed27761a5c8cde8672fdc32d,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,14097,140,250,1495,203,17107,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
17,excluded,language javascript not sampled,https://github.com/xujeff/tianti.git,xujeff/tianti,ba2b2caeacb366ae5ea96422e6ae3019c0095dce,2018-07-28T10:00:06+08:00,d71add6234ba169c986f95516897a8aec343e436,javascript,0.5461,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1099,721,141,3619,118,46490,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
18,excluded,n_files_with_functions 14 < 15,https://github.com/twitter/hpack.git,twitter/hpack,713612a439aa8f9b22cf4840054f9e7b3a787c02,2019-06-06T17:45:59-07:00,713612a439aa8f9b22cf4840054f9e7b3a787c02,java,1.0,Java,False,java,low,200..212 created:2007-10-01..2020-11-30,202,440,17,103,14,1757,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
19,usable,,https://github.com/niedev/RTranslator.git,niedev/RTranslator,6955eaa04cc0174f602d4e337700f7d21b855660,2020-11-16T12:39:39+01:00,ae96b008e31323ba8b75f94e8b5d4c29b8c1307e,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,10600,203,123,1466,106,16163,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
20,usable,,https://github.com/fenixsoft/jvm_book.git,fenixsoft/jvm_book,19fe410f16af0c081bb9d9c405c9f19ef32492a0,2020-11-18T15:09:57+08:00,2dbd9593022b218d21ebb1c2a22f7a354cdccbab,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1400,147,54,289,51,3039,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
21,usable,,https://github.com/liuweiran900217/CloudCrypto.git,liuweiran900217/CloudCrypto,cdf820bf9b35d452abd5fd947100fa484a524a03,2019-05-29T14:00:54+08:00,80338382c5a334bd96527c2ff6c58bce041eeac8,java,1.0,Java,False,java,low,275..299 created:2007-10-01..2020-11-30,284,336,434,2103,422,24097,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
22,usable,,https://github.com/YoKeyword/Fragmentation.git,YoKeyword/Fragmentation,0394930a3e2368f210df31f2632fb89b9c44e121,2019-11-15T13:57:01+08:00,0394930a3e2368f210df31f2632fb89b9c44e121,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,9660,222,124,1037,116,9046,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
23,usable,,https://github.com/shzlw/poli.git,shzlw/poli,5b90d6adc6f839866cb77854ad33f3cd9e1e26e8,2020-05-31T09:14:49-04:00,5b90d6adc6f839866cb77854ad33f3cd9e1e26e8,java,0.5478,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1973,21,115,1150,112,13441,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
24,excluded,n_files_with_functions 7 < 15,https://github.com/PangHaHa12138/DouyinDemo.git,PangHaHa12138/DouyinDemo,b17ae5612c22e51e74534a82d91b8aa550119a3d,2018-12-03T11:20:05+08:00,b17ae5612c22e51e74534a82d91b8aa550119a3d,java,0.75,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,239,343,8,51,7,514,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
25,usable,,https://github.com/MyCATApache/Mycat-Server.git,MyCATApache/Mycat-Server,c4c4cabc74505b363f4c5ef337c1f042ae626e75,2020-11-24T19:35:09+08:00,65f8d8beb752f935752f2a0eec0ab017facab9ef,java,0.9989,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,9499,231,876,7034,736,88554,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
26,usable,,https://github.com/janishar/PlaceHolderView.git,janishar/PlaceHolderView,7a4bb8b290ff9ab15c483e0fb1ec1eb7d0f0d508,2018-05-26T12:34:37+05:30,2def4e4f44b64d96a75d807fbf070d670159fca7,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2133,482,107,649,76,7115,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
27,excluded,language typescript not sampled,https://github.com/in28minutes/full-stack-with-angular-and-spring-boot.git,in28minutes/full-stack-with-angular-and-spring-boot,470c106e6e689fb5cdb942e52505153fc54d84a5,2020-04-15T12:13:14+05:30,1e3250b8602305edb8b34358c7e67b7ce7243664,typescript,0.5,Java,False,java,low,600..699 created:2007-10-01..2020-11-30,689,70,48,162,39,1349,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
28,usable,,https://github.com/gocd/gocd.git,gocd/gocd,d41b35cfd9079f0d96fb8c91a13ab7c695ce3dd4,2020-11-24T17:32:51+05:30,3f119b4ae4c9acee78690e58adde0174e7c03a5d,java,0.823,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7436,309,4057,33598,3686,348738,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
29,usable,,https://github.com/nginx-clojure/nginx-clojure.git,nginx-clojure/nginx-clojure,06a79c92b91313583f4a4e1d1369668d67179938,2020-10-14T11:21:19+08:00,2e61abb6d838acdb1be7e1b2ab8a00db3f741462,java,0.9636,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1084,765,281,3495,246,51699,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
30,usable,,https://github.com/jinhx128/springboot-demo.git,jinhx128/springboot-demo,97191271b15f07ad27b4d2b8b5cb670eff275b85,2020-11-12T15:22:23+08:00,40c61da8c2e3ecb2cb9b916199b4d7f28b753e2e,java,1.0,Java,False,java,low,200..212 created:2007-10-01..2020-11-30,207,231,156,298,109,4525,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
31,usable,,https://github.com/Meituan-Dianping/Leaf.git,Meituan-Dianping/Leaf,86a6441d263497b9f9ee321de13422b9c63f0c06,2020-04-12T22:51:30+08:00,86a6441d263497b9f9ee321de13422b9c63f0c06,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6762,352,29,150,23,1352,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
32,usable,,https://github.com/spotbugs/spotbugs.git,spotbugs/spotbugs,6fae551848302edc2e3dc0070dd81add3e3f4318,2020-11-28T14:03:02+08:00,6e0a5b53c18baa69349d1c3bf7ab41267c2155f7,java,0.9989,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3965,165,2640,16150,2365,182629,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
33,usable,,https://github.com/Tiviacz1337/Travelers-Backpack.git,Tiviacz1337/Travelers-Backpack,bc6df0c203eac204fc8a3ec8ba7eac66dc0b7807,2020-08-27T12:03:47+02:00,c80df9c72a8205b90bb750b2d63954bb2592015a,java,1.0,Java,False,java,low,213..224 created:2007-10-01..2020-11-30,218,233,90,536,79,8218,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
34,usable,,https://github.com/apache/flink-cdc.git,apache/flink-cdc,a2dea76d96b4938cab0d3fcb834e375e691330de,2020-09-08T11:25:36+08:00,00fab13e4003ff328a2b07593126c6dad5acef65,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6490,372,26,164,22,2218,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
35,usable,,https://github.com/jOOQ/jOOL.git,jOOQ/jOOL,d79dbf5d2682f4e44c8396d097cae48f94a5dfb7,2020-10-13T10:30:32+02:00,cc116ec4e758e57ce11f7f00701424348b8b47cf,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2119,496,259,7218,240,38008,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
36,usable,,https://github.com/stargate/stargate.git,stargate/stargate,72072c634e8137b08a35fbff6b7a1a16d1b2d1f0,2020-11-30T11:05:19-08:00,daa67d2ae2b10c90747e58fdb3ff034c13278963,java,1.0,Java,False,java,low,800..999 created:2007-10-01..2020-11-30,851,481,364,3194,340,40362,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
37,usable,,https://github.com/GeyserMC/Geyser.git,GeyserMC/Geyser,ffd0c211fc872f86fac56dda9f5163e55ab930ad,2020-11-30T10:55:35-05:00,64bb3993b4beef6743af0ab76ee5dfc8e67a0d21,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5946,422,477,1685,450,26665,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
38,excluded,language c++ not sampled,https://github.com/pqpo/SmartCropper.git,pqpo/SmartCropper,d710fdff4bc97b079d54c017b5345e17c33fc992,2020-11-05T12:31:31+08:00,5dd82186b54a3b25a2acd2e0a73c777b982a4f08,c++,0.9086,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,4138,131,230,4593,146,47158,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
39,usable,,https://github.com/la-team/light-admin.git,la-team/light-admin,2d8875f3dcfb0ed10fcabd92be50d36032f28bf3,2018-01-24T15:10:48+02:00,2d8875f3dcfb0ed10fcabd92be50d36032f28bf3,java,0.9489,Java,False,java,low,600..699 created:2007-10-01..2020-11-30,657,264,274,1573,213,11967,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
40,usable,,https://github.com/apache/dubbo.git,apache/dubbo,fd7597a879fe5ecf21bb951e3e413a62321f0dee,2020-11-26T10:25:01+08:00,7ca3e29f4b48544b24fdfff6ccb9bc1b81132d44,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,41581,18,1159,8713,967,82234,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
41,usable,,https://github.com/RipMeApp/ripme.git,RipMeApp/ripme,e0d40df5adc6618d962d939edaba8ed620f1bd78,2020-11-26T00:52:06Z,3810204bb0fab85d7e09bec9465e4a5733d0485f,java,0.9877,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,4142,130,162,1696,160,20265,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
42,excluded,language javascript not sampled,https://github.com/uniqueliuzhen/QRcode_doorManage.git,uniqueliuzhen/QRcode_doorManage,976a530850b900ad46bda55756426b4f66f49cf9,2020-09-15T09:41:51+08:00,976a530850b900ad46bda55756426b4f66f49cf9,javascript,0.5094,Java,False,java,low,350..399 created:2007-10-01..2020-11-30,390,148,53,815,45,9674,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
43,usable,,https://github.com/airbnb/epoxy.git,airbnb/epoxy,913e6e8f0c57b1e73327d2329dc592093f1edab7,2020-11-30T15:01:15-06:00,e45bd3a61fe3a1f130e184f5b8dcf172ab99025a,java,0.502,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,8547,266,247,1606,188,19846,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
44,excluded,n_files_with_functions 6 < 15,https://github.com/shaohui10086/AdvancedLuban.git,shaohui10086/AdvancedLuban,41fa3486c60d3387f961d2c6c4078227c7f7c391,2017-03-09T23:26:21+08:00,41fa3486c60d3387f961d2c6c4078227c7f7c391,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1322,282,8,50,6,700,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
45,usable,,https://github.com/ryderchan/point-to-offer-edition2.git,ryderchan/point-to-offer-edition2,59b2c3e0f5b54496a1ab85317bb07b763e4435df,2018-02-06T00:27:45+08:00,ccf1c5e614d50b85ceccc9f9fb3fb73a3ce3e7a7,java,1.0,Java,False,java,low,300..324 created:2007-10-01..2020-11-30,309,318,87,347,87,4431,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
46,usable,,https://github.com/zfile-dev/zfile.git,zfile-dev/zfile,75f5de6b9a2ccb5b57693fdee104e39b1f6cec02,2020-08-18T20:43:07+08:00,775b0172f3b1d3f68aabca727ef7e083e6bd5aa5,java,0.8421,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,10870,198,114,3361,95,4169,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
47,excluded,n_files_with_functions 11 < 15,https://github.com/long1eu/SpaceTabLayout.git,long1eu/SpaceTabLayout,94eeb750adac230474ab245189449dd7975ed2e9,2018-03-22T15:22:37+02:00,94eeb750adac230474ab245189449dd7975ed2e9,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1589,445,11,83,11,798,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
48,excluded,n_functions 20 < 50; n_files_with_functions 6 < 15,https://github.com/EalenXie/SpringBoot-Quartz.git,EalenXie/SpringBoot-Quartz,ecc191977e140704d2d92fed7496f037c3eb8697,2020-07-02T09:56:41+08:00,ecc191977e140704d2d92fed7496f037c3eb8697,java,1.0,Java,False,java,low,250..274 created:2007-10-01..2020-11-30,266,251,9,20,6,347,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
49,usable,,https://github.com/halo-dev/halo.git,halo-dev/halo,a05c74ae387b1a8f384ac0dacd6ab88ee934481e,2020-11-29T00:49:49+08:00,eec18c297c461db79c2ff11807da868aeb8dca6d,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,40095,20,459,1552,289,22838,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
50,usable,,https://github.com/yuyakaido/CardStackView.git,yuyakaido/CardStackView,b803b8ae1e18b38f326a813167a0b24587b3aa32,2019-10-06T19:07:56+09:00,8368daa84eead97fc5e2dc3613fabf47ca46fcac,java,0.8,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2471,257,20,136,15,1532,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
51,usable,,https://github.com/springframeworkguru/sfg-pet-clinic.git,springframeworkguru/sfg-pet-clinic,e074c0170fb9854c828d36f32abb16f9b0a0190f,2018-11-21T17:36:33-05:00,e074c0170fb9854c828d36f32abb16f9b0a0190f,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,242,255,42,122,27,1188,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
52,usable,,https://github.com/xuexiangjys/XUI.git,xuexiangjys/XUI,a534a4bba9f10c28ee7a2be4b71fd47d60fef930,2020-08-26T01:14:44+08:00,111e6008ccd97978d892c6807be1a50f544908ee,java,0.9939,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5086,536,821,10612,750,91108,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
53,usable,,https://github.com/artem-zinnatullin/qualitymatters.git,artem-zinnatullin/qualitymatters,47e484b691da83e66d7446be6344e8966d64f784,2017-10-31T12:03:46-07:00,47e484b691da83e66d7446be6344e8966d64f784,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1722,272,97,354,80,3773,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
54,excluded,no commit before as-of 2020-12-01,https://github.com/MehVahdJukaar/Supplementaries.git,MehVahdJukaar/Supplementaries,,,dab6fe2ac00687e908e995e6843f433d8c104bea,,,Java,False,java,low,200..212 created:2007-10-01..2020-11-30,211,39,,,,,,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
55,usable,,https://github.com/joelittlejohn/jsonschema2pojo.git,joelittlejohn/jsonschema2pojo,98d1e6ab69ba7d9cda851d1dc901e6d2a54062e6,2020-07-09T20:38:16+01:00,1c6b7664e453c62265c5e60a630f52f1fd47452a,java,0.75,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6379,383,128,1214,110,10736,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
56,usable,,https://github.com/spring-io/start.spring.io.git,spring-io/start.spring.io,f86840285f93eac7e381ea6875984b1d3b60dc2e,2020-11-30T12:51:07Z,107cf3ba109b610bf90dfbe8d9877aee79dd1017,java,0.6291,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2687,145,151,444,115,6241,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
57,usable,,https://github.com/senbox-org/snap-engine.git,senbox-org/snap-engine,19be5886526db83b32adc073162bdae86928670f,2020-11-25T16:33:17+01:00,d8d9078a9109e513c6580b5cf364ac1597026e4b,java,0.9949,Java,False,java,low,213..224 created:2007-10-01..2020-11-30,216,302,2157,20282,1793,226929,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
58,excluded,n_files_with_functions 12 < 15,https://github.com/houzi3/StatusBarUtil.git,houzi3/StatusBarUtil,8bc86216b7538e8bf70de721d7415226d47bd5dd,2019-04-15T13:20:38+08:00,8bc86216b7538e8bf70de721d7415226d47bd5dd,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,8733,255,12,68,12,1003,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
59,usable,,https://github.com/reactive-streams/reactive-streams-jvm.git,reactive-streams/reactive-streams-jvm,006202eb877c54cf64b258a8a78328e4fb38cab6,2020-11-02T12:57:10Z,a625d3aba756e9842ad1291a5b73f5db280b6168,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,4880,21,31,576,23,4353,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
60,usable,,https://github.com/maoruibin/GankDaily.git,maoruibin/GankDaily,bbdf5a79c336968ed7308d562aeff4ede8dd2736,2017-04-16T21:40:18+08:00,bbdf5a79c336968ed7308d562aeff4ede8dd2736,java,1.0,Java,False,java,low,600..699 created:2007-10-01..2020-11-30,685,89,42,189,27,2078,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
61,usable,,https://github.com/jenkinsci/jenkins.git,jenkinsci/jenkins,bb74a3630c17f5beddfe183e95bfa78edf3096b8,2020-11-29T17:41:52Z,868e11ad4e4708f2dbe0797423a525fb1e07dc78,java,0.924,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,26712,52,1223,14338,1124,160954,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
62,usable,,https://github.com/waylau/netty-4-user-guide-demos.git,waylau/netty-4-user-guide-demos,d2ffdd706d95ae5ed8422efc4af2cf7369bd5f2d,2020-09-28T00:12:20+08:00,a31932a644de534dd1d7647bdf029bd45a85a403,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1890,100,168,388,162,5497,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
63,excluded,n_files_with_functions 13 < 15,https://github.com/halysongoncalves/Pugnotification.git,halysongoncalves/Pugnotification,adb6050500834a17e0b3c4e49a9b571f4e6b08dd,2016-10-25T16:42:45-02:00,adb6050500834a17e0b3c4e49a9b571f4e6b08dd,java,1.0,Java,False,java,low,800..999 created:2007-10-01..2020-11-30,849,483,17,153,13,1191,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
64,usable,,https://github.com/Meituan-Dianping/walle.git,Meituan-Dianping/walle,1f1cbbfdb0344211559b1bbbbd735ee7ab128bb1,2020-07-24T14:52:52+08:00,f78edcf1117a0aa858a3d04bb24d86bf9ad51bb2,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6851,342,50,365,44,4612,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
65,excluded,language python not sampled,https://github.com/TheKingOfDuck/burpFakeIP.git,TheKingOfDuck/burpFakeIP,ff472cc648f183d7ec7caefcf5e29a9070e81f37,2020-09-24T20:28:06+08:00,e002e545a9b8bc163573539fa2f85c4b398e4170,python,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1668,336,1,9,1,118,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
66,usable,,https://github.com/nmyphp/tbschedule.git,nmyphp/tbschedule,fd32a0187abc440046d87f55a5f8452b7c1b4f4d,2020-10-15T10:57:14+08:00,65c3a671a2e76aca7db7251c438c55d7516366ba,java,1.0,Java,False,java,low,250..274 created:2007-10-01..2020-11-30,269,133,38,452,30,5569,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
67,usable,,https://github.com/houbb/sensitive-word.git,houbb/sensitive-word,043bba5e8d15d9c56356f208844e895ec69ad68b,2020-01-16T20:59:33+08:00,b86249ddfa381b426359a420623486e099c2092d,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6093,408,31,77,20,904,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
68,usable,,https://github.com/phimpme/phimpme-android-v1.git,phimpme/phimpme-android-v1,efaaa06cf822335e2050de9e8b8572abefa76a5a,2015-01-03T23:35:17+08:00,efaaa06cf822335e2050de9e8b8572abefa76a5a,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1019,925,85,873,78,12430,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
69,usable,,https://github.com/wengwh/plumdo-work.git,wengwh/plumdo-work,11144d42dd9f84a765581f7ca2870a1b06ca98b4,2020-06-28T15:21:25+08:00,4a10193ec1741b84da0d36b6a91802b78325ff83,java,0.5911,Java,False,java,low,450..499 created:2007-10-01..2020-11-30,469,301,291,4827,238,44569,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
70,usable,,https://github.com/yanzhenjie/AndPermission.git,yanzhenjie/AndPermission,00bedd6a3a939ce6dab22885723699025c63377b,2020-05-10T14:23:08+08:00,00bedd6a3a939ce6dab22885723699025c63377b,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6615,365,105,414,90,4635,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
71,usable,,https://github.com/M66B/FairEmail.git,M66B/FairEmail,5062b46a8bb3f391d21b559fcd3790ee7b9ec5e6,2020-11-30T21:15:46+01:00,18286746efca8ce93dd5cf82e28e12c106ccba99,java,0.9915,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,4745,30,599,7187,534,134776,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
72,excluded,language javascript not sampled,https://github.com/sieuhuflit/react-native-live-stream-rtmp-example.git,sieuhuflit/react-native-live-stream-rtmp-example,804b4ec7e8f9d71297e0fdf1907a0146928b532f,2020-05-09T01:34:03+07:00,bf606abea7da7012d9493a4124f5869186f97820,javascript,0.9167,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,231,595,37,129,20,1652,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
73,usable,,https://github.com/processing/processing.git,processing/processing,94144be998354ecf7a06d5301b7b4fab72df724c,2020-09-24T14:25:28-04:00,f480ef6ee34b9b7178b7f21f4f1a52cf49475642,java,0.9958,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6477,374,238,8036,223,94490,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
74,excluded,n_functions 15 < 50; n_files_with_functions 1 < 15,https://github.com/yomorun/hashids-java.git,yomorun/hashids-java,133a4e0d8b9bdf975acd1d9626865121266a0892,2020-11-06T07:33:49+08:00,039da8c2af0d3ad485b3fa57afdde56248f641f3,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1028,906,1,15,1,267,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
75,usable,,https://github.com/opendroneid/receiver-android.git,opendroneid/receiver-android,a85ffc259a56f50a06355e4a0d1609d484e01ffc,2020-09-03T10:11:04+03:00,4cfaaef82d3794a582ac3f7ab4e4f7d95551699b,java,1.0,Java,False,java,low,350..399 created:2007-10-01..2020-11-30,381,275,26,293,24,2977,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
76,usable,,https://github.com/Tencent/QMUI_Android.git,Tencent/QMUI_Android,984a60ae1851ba19f1222f3a83ea4bf21b9a1d4c,2020-11-27T21:47:32+08:00,026e7d486677d6593a96689cd590ec3561176717,java,0.9886,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,14483,134,440,5014,380,62373,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
77,usable,,https://github.com/mircokroon/minecraft-world-downloader.git,mircokroon/minecraft-world-downloader,2082c30e4c37cf786d735abfc4433d1aa69248c3,2020-11-23T17:40:17+01:00,efc201badafd6c408c4513ebdb01df3edf10f161,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1529,507,88,620,83,5396,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
78,usable,,https://github.com/rome753/webrtc-android-tutorial.git,rome753/webrtc-android-tutorial,f528e53c3bd33d57f241267df665af25f11905b8,2020-06-29T17:16:17+08:00,ce5a7b678cb68ad4299c4abb66f8e1c5dbad848c,java,0.8,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,237,414,20,181,20,1668,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
79,usable,,https://github.com/auth0/java-jwt.git,auth0/java-jwt,91ff7fc011ccb71bb314742e0058cf084592a0f9,2020-11-19T11:06:24-06:00,1d589a4c1c3ca3ed56dd453be7a8a55b6f41dde0,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6234,395,41,258,29,2005,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
80,usable,,https://github.com/sirthias/parboiled.git,sirthias/parboiled,b011897f14d8f11d5a330cce7b04baa8857439b0,2020-11-27T06:48:48+09:00,e2c3226478f996ba1691e46bd80c8cfee18c17b7,java,0.8846,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1319,294,208,1879,167,14807,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
81,usable,,https://github.com/naman14/S-Tools.git,naman14/S-Tools,1dc10b880e8344c28fe1ef4459a85238093af99f,2015-03-05T17:41:49+05:30,1dc10b880e8344c28fe1ef4459a85238093af99f,java,1.0,Java,False,java,low,200..212 created:2007-10-01..2020-11-30,200,584,78,859,74,8884,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
82,usable,,https://github.com/didi/KnowStreaming.git,didi/KnowStreaming,aea63cad5271e7c47fab3592a24081b215e50f84,2020-11-22T21:49:48+08:00,33524eaaaf8d539cb71f36a36e2b47688fff7591,java,0.778,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7177,325,874,7795,755,69177,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
83,usable,,https://github.com/cglib/cglib.git,cglib/cglib,975e481faf39c91b8ac5b9b3d62822b7c52c5f47,2019-08-12T10:34:53-04:00,9d67875290d269c9b1ff5e4f4bc578a9f05c392e,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,4885,19,137,1103,103,10059,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
84,excluded,n_functions 48 < 50; n_files_with_functions 13 < 15,https://github.com/hugeterry/UpdateFun.git,hugeterry/UpdateFun,ff8371ad93c2ddfdafc77226cfd33af708b815c5,2018-01-28T20:05:38+08:00,ff8371ad93c2ddfdafc77226cfd33af708b815c5,java,1.0,Java,False,java,low,400..449 created:2007-10-01..2020-11-30,428,249,15,48,13,730,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
85,usable,,https://github.com/apache/dolphinscheduler.git,apache/dolphinscheduler,b46044d59232dc3710cffcecd9de33a1ddb05878,2020-11-30T10:39:13+08:00,ee47c371a7f920b0b5bbba3fb01dd1695f5800a3,java,0.8079,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,14550,133,656,5335,528,54691,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
86,usable,,https://github.com/ukanth/afwall.git,ukanth/afwall,6cf41c4d7a4aacdc0b7c3c1b4b600d42322a057a,2020-11-14T22:46:20+05:30,acfebf0f04c807acd7fe80b27d09c04e9b581e74,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3515,278,128,1540,119,22955,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
87,usable,,https://github.com/javaee-samples/javaee8-samples.git,javaee-samples/javaee8-samples,81d4b6b04c2754f8d3905d76283d3a524da84109,2020-05-06T21:12:42+02:00,81d4b6b04c2754f8d3905d76283d3a524da84109,java,1.0,Java,False,java,low,350..399 created:2007-10-01..2020-11-30,382,259,74,156,54,1717,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
88,excluded,language none not sampled,https://github.com/jeecgboot/jimureport.git,jeecgboot/jimureport,bb10d010fd0651341f6e393d68b145c0a958548e,2020-11-05T18:02:37+08:00,2abbca60e8b56c0e08f68ec5229d9c88d03df371,,0.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,8558,265,0,0,0,0,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
89,usable,,https://github.com/bingoogolapple/BGASwipeBackLayout-Android.git,bingoogolapple/BGASwipeBackLayout-Android,6925cbeb63a00cfb5e0f2a78ab976cb9b6d02310,2020-11-16T08:34:32+08:00,2ead820d1b42c2e031781b9627b603559996c9b9,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2304,361,28,310,28,3187,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
90,usable,,https://github.com/intoolswetrust/jsignpdf.git,intoolswetrust/jsignpdf,89daddf4d1a47dcc52fda120b8528d5207406032,2020-11-25T15:46:17+01:00,bd6d23df2c19e9b196085a5d61d63303e4bac132,java,1.0,Java,False,java,low,450..499 created:2007-10-01..2020-11-30,486,130,829,7899,776,114254,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
91,usable,,https://github.com/apereo/cas.git,apereo/cas,fe0926b68d202901cba50e56c17b3a7ed1266b00,2020-11-28T11:16:18+03:30,5f31e4b413805c591a9b131483c9b3f74e94858d,java,0.9944,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,11392,186,3190,10485,2557,167177,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
92,usable,,https://github.com/rockerhieu/emojicon.git,rockerhieu/emojicon,c96c4a4f113b4403ea92d1f34f67fb8b9bd5c2e4,2018-08-15T10:44:45+07:00,c96c4a4f113b4403ea92d1f34f67fb8b9bd5c2e4,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3587,256,24,156,18,3840,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
93,excluded,n_functions 37 < 50; n_files_with_functions 8 < 15,https://github.com/arthabus/AndroidViewToGLRendering.git,arthabus/AndroidViewToGLRendering,4ce74d67c39bb5860c25da9d1299ac7b9f834549,2015-05-04T18:27:35+03:00,4ce74d67c39bb5860c25da9d1299ac7b9f834549,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,227,746,9,37,8,638,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
94,excluded,no commit before as-of 2020-12-01,https://github.com/hackware1993/MagicIndicator.git,hackware1993/MagicIndicator,,,fe22c7dc45444312bf1e8c71d1ced8e7c1aa3c9c,,,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,9789,218,,,,,,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
95,usable,,https://github.com/sirthias/pegdown.git,sirthias/pegdown,19ca3d3d2bea5df19eb885260ab24f1200a16452,2016-12-14T10:59:47+01:00,19ca3d3d2bea5df19eb885260ab24f1200a16452,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1292,338,57,412,49,2993,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
96,usable,,https://github.com/f4b6a3/uuid-creator.git,f4b6a3/uuid-creator,d60f37b48501c2d4e6f03ec2ccb77591224dd349,2020-11-29T17:35:05-03:00,bea45923fcc8fbbd755f4df998be80b5dc16c47e,java,1.0,Java,False,java,low,700..799 created:2007-10-01..2020-11-30,716,383,44,259,40,1888,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
97,usable,,https://github.com/Doikki/DKVideoPlayer.git,Doikki/DKVideoPlayer,3333de85b29c3d0c0ea1e97a4f77e3d2617a14f5,2020-05-07T14:30:03+08:00,79a8c92678126ff36036b3a14b09d6c98821812c,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5337,494,154,1337,134,14482,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
98,usable,,https://github.com/microservices-patterns/ftgo-application.git,microservices-patterns/ftgo-application,a835e23bb0f3bc92dd712ff48a1510496ecb10fa,2020-08-28T18:19:19-07:00,558dfc53b11d30a5f1d995c0c6d58d5106c28189,java,0.9778,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3777,213,315,1250,241,9161,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
99,usable,,https://github.com/nolanlawson/Catlog.git,nolanlawson/Catlog,0aabc54189ff908c76e18e2f54e08ffcc173009c,2016-04-16T18:56:38-04:00,0aabc54189ff908c76e18e2f54e08ffcc173009c,java,1.0,Java,False,java,low,450..499 created:2007-10-01..2020-11-30,474,261,54,465,49,5614,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
100,usable,,https://github.com/macrozheng/springcloud-learning.git,macrozheng/springcloud-learning,8495875bd3d97009e8fe2ce64b38983ce1aff80a,2020-08-02T10:25:03+08:00,8c8dab4493432a77e92ace78f55b0049c2388431,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6920,339,191,571,156,4701,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
101,usable,,https://github.com/flavienlaurent/datetimepicker.git,flavienlaurent/datetimepicker,0f5d3999955e2171021e8bcdc1c07059c0486fe7,2014-10-09T23:36:18+02:00,0f5d3999955e2171021e8bcdc1c07059c0486fe7,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1810,180,17,213,16,3321,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
102,usable,,https://github.com/caelum/vraptor4.git,caelum/vraptor4,593ce9ad60f9d38c360881b2132417c56b8cc093,2018-09-26T22:52:50-03:00,593ce9ad60f9d38c360881b2132417c56b8cc093,java,0.9759,Java,False,java,low,350..399 created:2007-10-01..2020-11-30,356,702,373,1314,261,13004,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
103,usable,,https://github.com/fuzhengwei/itstack-demo-design.git,fuzhengwei/itstack-demo-design,ba613809615cb594794fe6252fb755c6a6eab227,2020-10-29T10:47:09+08:00,5c0bc027014288c996d2c7115c89b959fcef692e,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6772,350,207,631,172,4613,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
104,usable,,https://github.com/AxonIQ/AxonFramework.git,AxonIQ/AxonFramework,d350455573274407773e8afbb05c68c97ed570ec,2020-11-30T11:02:46+01:00,d1306ab0c4b8a3c232a81533ea93203d6195140b,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3627,249,816,5000,644,44125,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
105,usable,,https://github.com/manmal/hn-android.git,manmal/hn-android,0482e21dff4ec2097a3157ebb845cfbcedeb600e,2016-08-24T10:37:57+02:00,122016a694e4ec81ccd1f0987ed20944b8164e40,java,0.9167,Java,False,java,low,450..499 created:2007-10-01..2020-11-30,497,26,60,367,53,4081,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
106,usable,,https://github.com/daniulive/SmarterStreaming.git,daniulive/SmarterStreaming,7ba3044a2e1b43e4e201f288c33959d8213c2cee,2020-10-30T10:09:08+08:00,78b2b9a47dcfab58909824d5c3cd9a87b2472319,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,11169,189,72,356,28,11050,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
107,usable,,https://github.com/mahmoudparsian/data-algorithms-book.git,mahmoudparsian/data-algorithms-book,2614f81d88b9387affc2749ed54363b95f4a99f7,2020-05-12T10:15:19-07:00,625c090e57f3551e65df9129d45eecb0c96d85fd,java,0.9109,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1082,769,393,865,327,17646,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
108,excluded,n_files_with_functions 6 < 15,https://github.com/atteo/classindex.git,atteo/classindex,42498ff3cf1dad9903a737f84f12a7d1734a8c91,2020-10-05T21:22:57+02:00,142309c45f4a60c7b8183287948597cbbcb956de,java,1.0,Java,False,java,low,250..274 created:2007-10-01..2020-11-30,268,194,23,85,6,952,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
109,usable,,https://github.com/alibaba/arthas.git,alibaba/arthas,9c847d2dd577ef3f892884c7368d7ddfaaf6ed13,2020-11-30T22:38:23+08:00,2b6d0e59bd37162d1fd6abd0ad58e58c2b793b9a,java,0.9752,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,37600,22,525,4951,458,69511,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
110,excluded,n_functions 42 < 50; n_files_with_functions 3 < 15,https://github.com/tokudu/AndroidPushNotificationsDemo.git,tokudu/AndroidPushNotificationsDemo,ea18b09073a5fed9aaf22b0733a83286464fe636,2011-02-17T10:45:26-08:00,ea18b09073a5fed9aaf22b0733a83286464fe636,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1048,858,3,42,3,451,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
111,usable,,https://github.com/opencollab/jlatexmath.git,opencollab/jlatexmath,7995ce52b2699c9a3a8428a94c1f3762cdcb0284,2019-04-10T17:12:38+10:00,af77a8e80d41ff67dfe2f42f14b41f6860dfeeec,java,0.994,Java,False,java,low,500..599 created:2007-10-01..2020-11-30,574,189,168,1179,162,12521,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
112,usable,,https://github.com/amitshekhariitbhu/Android-Debug-Database.git,amitshekhariitbhu/Android-Debug-Database,30cbc73093ace9a13be57a2b1220759a5cdfe1d4,2020-04-20T23:21:18+05:30,bf149df61f03e7191f0a0cc71dfb2352f91173b2,java,0.9608,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,8703,257,51,292,40,3585,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
113,usable,,https://github.com/alibaba/cobar.git,alibaba/cobar,bc36a14d4a3f8acc0db0b3b07a7db8d38afefda5,2019-03-12T11:12:53+08:00,bc36a14d4a3f8acc0db0b3b07a7db8d38afefda5,java,0.9859,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3186,370,782,4797,732,58845,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
114,usable,,https://github.com/AdguardTeam/ContentBlocker.git,AdguardTeam/ContentBlocker,368b365bad21229666e4566c12144cfd2fd284ba,2020-03-11T19:22:57+03:00,aaa3dac58551d05fab4d515f94cd7af48e18dab9,java,1.0,Java,False,java,low,700..799 created:2007-10-01..2020-11-30,772,105,63,449,55,5193,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
115,usable,,https://github.com/google/google-java-format.git,google/google-java-format,d25a84487dd5b32ebba5112a7d51081162b6ab26,2020-11-30T15:42:19-08:00,26b9db1331c2f36929e5ecab0ac580a6e730b817,java,0.9818,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6217,398,55,790,53,10119,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
116,usable,,https://github.com/h2database/h2database.git,h2database/h2database,485c49961de8593c04b38eaf0405c0a7a1028f3a,2020-11-28T19:03:12+08:00,6f9a22918737a196a39ac13b94868af8ec78c481,java,0.9942,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,4640,54,869,13137,813,173958,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
117,usable,,https://github.com/dsg-titech/simblock.git,dsg-titech/simblock,068c49cf47da87d5441b3ec43a57fba2c70c2a53,2020-11-24T18:02:35+09:00,8a1285aa37b832385b0be2ae6f804885a4a7031f,java,1.0,Java,False,java,low,250..274 created:2007-10-01..2020-11-30,250,714,26,137,23,1482,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
118,usable,,https://github.com/google/error-prone.git,google/error-prone,4c49d590e41e875cc91d6061e6cb986f0ede559c,2020-11-30T13:03:23-08:00,6034e0957fcd38eaef37de08f8aa63c247523555,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7265,317,847,4920,789,83438,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
119,usable,,https://github.com/chenBingX/SuperTextView.git,chenBingX/SuperTextView,94ca8de365740f396ce2494301f85c08832272cb,2020-08-02T11:47:05+08:00,058f4e2730f9c20c164ba5bd43b1cffb46948a41,java,0.9762,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3304,329,42,366,33,4373,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
120,usable,,https://github.com/meteoinfo/MeteoInfo.git,meteoinfo/MeteoInfo,e59ee1a43bf6abb88033e8da0155ef5a0c7d3178,2020-11-30T15:13:12+08:00,01fd1d98d3738f610c3bedfae1db69c674afa3d0,java,0.9327,Java,False,java,low,350..399 created:2007-10-01..2020-11-30,382,268,1085,16881,926,232451,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
121,usable,,https://github.com/junixapp/XPopup.git,junixapp/XPopup,fd1171ec3455febafa2058b9404752623a07cee0,2020-11-27T01:51:21+08:00,fd1b8b7739596680a90e56efaa01ed524d4d95a1,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,8025,284,98,868,75,9064,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
122,usable,,https://github.com/sgroschupf/zkclient.git,sgroschupf/zkclient,03ccf12c70aca2f771bfcd94d44dc7c4d4a1495e,2018-10-02T07:31:56+02:00,03ccf12c70aca2f771bfcd94d44dc7c4d4a1495e,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1075,787,32,247,25,2365,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
123,usable,,https://github.com/leslie1015/list-tool.git,leslie1015/list-tool,e3f6335891c47f3e37a2dfed81e7a1fd0f8cdb8d,2020-06-24T10:46:51+08:00,20c35495161ef8136a4836907604533b1e5f441a,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,228,707,57,219,39,1992,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
124,excluded,n_functions 46 < 50; n_files_with_functions 2 < 15,https://github.com/daimajia/NumberProgressBar.git,daimajia/NumberProgressBar,c63171bd053adcf287659e16440bd6efd834a795,2017-07-11T08:41:30+08:00,c63171bd053adcf287659e16440bd6efd834a795,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6088,409,3,46,2,398,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
125,usable,,https://github.com/moquette-io/moquette.git,moquette-io/moquette,4665c5e6eec4365aca84362f9b7a6f3f39eb9b12,2020-11-13T17:57:12+01:00,396737be37a602380f7e606e4bb7bf7e099e1504,java,0.9886,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2462,262,88,543,77,5279,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
126,excluded,n_functions 16 < 50; n_files_with_functions 4 < 15,https://github.com/Taishi-Y/MusicIndicator.git,Taishi-Y/MusicIndicator,2db514c512607a1bae4254c1f1370711fd33a966,2017-06-06T15:25:29+09:00,2db514c512607a1bae4254c1f1370711fd33a966,java,1.0,Java,False,java,low,450..499 created:2007-10-01..2020-11-30,484,143,4,16,4,173,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
127,usable,,https://github.com/commonsguy/cw-omnibus.git,commonsguy/cw-omnibus,f2ffeb687d002f4a41b52a6ef5bb2580eb6a4ed6,2019-02-09T12:18:34-05:00,f2ffeb687d002f4a41b52a6ef5bb2580eb6a4ed6,java,0.9919,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5310,496,1475,7248,1348,86697,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
128,usable,,https://github.com/kagkarlsson/db-scheduler.git,kagkarlsson/db-scheduler,70d32e4fb2a54aadcb88229335a570ceef9ad437,2020-11-30T18:26:45+01:00,8c82e9a63da4c66733373fc947543a81abe41758,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1676,324,79,437,68,3642,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
129,usable,,https://github.com/JustinRoom/JSCKit.git,JustinRoom/JSCKit,f5547ab61e08ae99b6051ae163cb8a1e6bd93475,2019-03-14T17:54:58+08:00,f5547ab61e08ae99b6051ae163cb8a1e6bd93475,java,0.9956,Java,False,java,low,200..212 created:2007-10-01..2020-11-30,207,221,229,2186,198,22233,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
130,usable,,https://github.com/thinkaurelius/titan.git,thinkaurelius/titan,ee226e52415b8bf43b700afac75fa5b9767993a5,2015-12-03T05:40:44-05:00,ee226e52415b8bf43b700afac75fa5b9767993a5,java,0.9972,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5223,517,724,6598,574,70034,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
131,excluded,n_files_with_functions 9 < 15,https://github.com/chthai64/SwipeRevealLayout.git,chthai64/SwipeRevealLayout,1212b4f4d8d2a20fb72f3fc9401025f948bf2012,2018-01-24T23:44:02-05:00,1212b4f4d8d2a20fb72f3fc9401025f948bf2012,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1608,409,9,102,9,1382,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
132,usable,,https://github.com/pkanyue/jboot-admin.git,pkanyue/jboot-admin,8c2fcb4994474e44a06dd223d73ae2f699084752,2018-10-10T10:05:32+08:00,8c2fcb4994474e44a06dd223d73ae2f699084752,java,0.72,Java,False,java,low,213..224 created:2007-10-01..2020-11-30,215,367,175,3459,148,13143,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
133,usable,,https://github.com/APIJSON/APIJSON.git,APIJSON/APIJSON,5d23942b2e19c4e8e62e24e4582dace3befd4cf1,2020-11-30T20:24:34+08:00,e35ef1fd83e51a8998ac2a5872372dd437a62740,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,18393,91,59,787,31,8372,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
134,usable,,https://github.com/apache/httpcomponents-client.git,apache/httpcomponents-client,871ee6bde7c47f0967a133c5ece867d679dddafa,2020-11-29T14:33:32+01:00,7c7ae932d854ec97c9fc64e976a44e73e42008e5,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1536,497,441,2877,336,33608,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
135,usable,,https://github.com/qyxxjd/CommonAdapter.git,qyxxjd/CommonAdapter,a6f2680071f081e60b5291cbbf93956d60cb5571,2018-02-05T15:51:56+08:00,a6f2680071f081e60b5291cbbf93956d60cb5571,java,1.0,Java,False,java,low,213..224 created:2007-10-01..2020-11-30,216,322,20,192,16,1440,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
136,usable,,https://github.com/netty/netty.git,netty/netty,c41d46111dc37aaf9c8ee7aec162d87221df1d70,2020-11-29T11:29:46+01:00,68cc1971010e1913f1d17f6e1d2c164ae54e62cc,java,0.9934,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,35069,28,1990,20672,1576,200282,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
137,usable,,https://github.com/cachecats/coderiver.git,cachecats/coderiver,16081ae7fc9d5a0b3d0ca75b1120111232e99888,2019-01-23T23:02:28+08:00,16081ae7fc9d5a0b3d0ca75b1120111232e99888,java,0.8935,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1597,431,169,355,107,5399,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
138,excluded,n_files_with_functions 13 < 15,https://github.com/sharish/CreditCardView.git,sharish/CreditCardView,9ac891404756997b4ecf0f06526ddb11314530bf,2019-02-18T20:54:26+05:30,9ac891404756997b4ecf0f06526ddb11314530bf,java,1.0,Java,False,java,low,800..999 created:2007-10-01..2020-11-30,972,75,15,118,13,1292,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
139,excluded,n_files_with_functions 6 < 15,https://github.com/jgilfelt/SystemBarTint.git,jgilfelt/SystemBarTint,daa0796a488b5480ef808aa6363d300675b4af83,2014-07-14T20:26:03+01:00,daa0796a488b5480ef808aa6363d300675b4af83,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5305,499,6,65,6,726,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
140,usable,,https://github.com/jchambers/pushy.git,jchambers/pushy,a3f3e908006785312c01fcb706f018074e8a041d,2020-10-21T12:35:38-04:00,d461f9b95835993ac7169d188d5c25d53c335cb3,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1880,115,71,432,51,4735,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
141,excluded,language kotlin not sampled,https://github.com/DSAppTeam/Anchors.git,DSAppTeam/Anchors,b5fa65b2cc6190e40396f4515a273b196257809d,2020-11-10T17:54:58+08:00,0cf761043a6aa221f1ab333fc2d7e92a7a396fdc,kotlin,0.8846,Java,False,java,low,800..999 created:2007-10-01..2020-11-30,832,560,26,209,24,2316,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
142,usable,,https://github.com/alibaba/QLExpress.git,alibaba/QLExpress,9f652cab914aacc2c6917f0325aa4af7e0b87836,2019-12-06T16:58:59+08:00,d90c47080d006347ba803e38a65988995b00c746,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5644,455,142,820,131,8907,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
143,excluded,n_files_with_functions 4 < 15,https://github.com/jfeinstein10/JazzyViewPager.git,jfeinstein10/JazzyViewPager,05fab564593adffec28c76857520ab35f908dea0,2013-05-31T12:07:20-07:00,05fab564593adffec28c76857520ab35f908dea0,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2639,170,4,55,4,664,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
144,usable,,https://github.com/madflow/flow-netbeans-markdown.git,madflow/flow-netbeans-markdown,69e00006c85e69c2a1e798a7bd5624af0e5aac59,2018-01-28T14:43:44+01:00,69e00006c85e69c2a1e798a7bd5624af0e5aac59,java,1.0,Java,False,java,low,275..299 created:2007-10-01..2020-11-30,279,457,46,509,42,4377,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
145,usable,,https://github.com/chillzhuang/SpringBlade.git,chillzhuang/SpringBlade,16cb17e6a2bb20dd58daff17f43518a547d150de,2020-11-14T20:43:29+08:00,4995ddb714a5c1ec30aaadb5db6ffc8dc0a61fcf,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6955,336,200,314,100,5687,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
146,usable,,https://github.com/mvel/mvel.git,mvel/mvel,f33227ec8f785b97cc69c7f58a097fd05d259fc4,2020-11-19T17:26:19+01:00,087f8c0bf6fde55f6f624e3850d3fe1fbc29f3d0,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1205,496,360,3299,316,39880,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
147,excluded,language kotlin not sampled,https://github.com/wzqjava/MVVMSmart.git,wzqjava/MVVMSmart,e85291a34dbabcf0c0cbdc6c3c418b849d4d8f0d,2020-06-22T09:55:01+08:00,99ae3a89d1642200f25545ea19c864a08c66643e,kotlin,0.6018,Java,False,java,low,450..499 created:2007-10-01..2020-11-30,481,174,113,629,94,5727,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
148,usable,,https://github.com/obsidiandynamics/kafdrop.git,obsidiandynamics/kafdrop,a62c331e00ce3d402cf290b1ac878d1810f30458,2020-08-28T19:07:52+10:00,39986cf96eed34032c7766a18380817b47fa5112,java,0.9298,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6157,404,57,310,52,2834,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
149,usable,,https://github.com/Twitter4J/Twitter4J.git,Twitter4J/Twitter4J,8376fade8d557896bb9319fb46e39a55b134b166,2018-08-18T09:10:53+09:00,87ccc41fb14434e328946fa4422460990be7a2d4,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2810,78,361,3078,235,25975,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
150,usable,,https://github.com/ysc/superword.git,ysc/superword,fad61fad5ea688ff5bf8838ee2a9b5ba2ae81349,2018-09-07T04:00:55+08:00,fad61fad5ea688ff5bf8838ee2a9b5ba2ae81349,java,0.9785,Java,False,java,low,250..274 created:2007-10-01..2020-11-30,274,11,93,792,88,11422,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
151,excluded,no commit before as-of 2020-12-01,https://github.com/ZHENFENG13/spring-boot-projects.git,ZHENFENG13/spring-boot-projects,,,f08f1c4f91de27edb45f2c6702c7b23d0acf68cc,,,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5769,442,,,,,,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
152,usable,,https://github.com/dromara/hmily.git,dromara/hmily,43b7ebaab46a107798fc2e9e8b3e6085000fde72,2020-11-25T19:25:50+08:00,52dc6ba3a44f9ade8d49bcc6ad49485ef9879c49,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,4160,127,648,2468,470,26905,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
153,usable,,https://github.com/dodola/AnoleFix.git,dodola/AnoleFix,212d0b5ff790cbe22750fb8e8eb249e8ca28d32d,2016-09-17T14:34:48+08:00,212d0b5ff790cbe22750fb8e8eb249e8ca28d32d,java,1.0,Java,False,java,low,350..399 created:2007-10-01..2020-11-30,378,348,31,188,27,3469,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
154,excluded,language python not sampled,https://github.com/kekingcn/kkFileView.git,kekingcn/kkFileView,e1035510df0bfbf2f1eafeee200aeca48c9e7fa8,2020-08-31T13:49:53+08:00,3b82689a676e8a7e7d3ec4cc0c74de0676b0dac9,python,0.7722,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,14825,129,948,29262,795,297110,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
155,usable,,https://github.com/javiersantos/MLManager.git,javiersantos/MLManager,81db3317b7b23bae09f19f9cdd81ce38342a965e,2020-01-28T18:35:31+01:00,81db3317b7b23bae09f19f9cdd81ce38342a965e,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1267,377,18,141,18,2073,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
156,usable,,https://github.com/kongchen/swagger-maven-plugin.git,kongchen/swagger-maven-plugin,e4cf3af6ed4a4987b2269a05b7037549bc4a5511,2020-06-11T21:41:10+08:00,e4cf3af6ed4a4987b2269a05b7037549bc4a5511,java,1.0,Java,False,java,low,700..799 created:2007-10-01..2020-11-30,766,137,31,283,30,3606,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
157,excluded,n_functions 48 < 50,https://github.com/LandGrey/SpringBootVulExploit.git,LandGrey/SpringBootVulExploit,a509ecd51268db2126b39e69211dd97d8cf7cae2,2020-06-06T15:00:27+08:00,0fdbb4409fc0acc74c787f5003166c7182fff9df,java,0.875,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6147,405,24,48,20,602,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
158,usable,,https://github.com/luckybilly/PreLoader.git,luckybilly/PreLoader,2b023c4bed9e9254b52d894dc48620f685a3acc2,2018-08-22T11:41:08+08:00,2b023c4bed9e9254b52d894dc48620f685a3acc2,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1509,532,25,156,18,1237,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
159,excluded,n_functions 36 < 50; n_files_with_functions 3 < 15,https://github.com/sensepost/reDuh.git,sensepost/reDuh,500f33f7d67a6289732e70d97fb144e655742e24,2012-02-10T14:35:59+02:00,500f33f7d67a6289732e70d97fb144e655742e24,java,0.6667,Java,False,java,low,350..399 created:2007-10-01..2020-11-30,353,744,3,36,3,1215,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
160,usable,,https://github.com/changmingxie/tcc-transaction.git,changmingxie/tcc-transaction,dfba39fda293093cd74b707e66e8c9c7ded74506,2019-03-21T19:25:34+08:00,874cb9105601f0a142f6c428c8fdc4cead851049,java,0.9823,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5754,444,113,928,87,10914,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
161,usable,,https://github.com/ICT-BDA/EasyML.git,ICT-BDA/EasyML,b3a7bb57476090496b0ae4c6def83f1e171f4339,2019-03-05T22:13:02+08:00,b3a7bb57476090496b0ae4c6def83f1e171f4339,java,0.9342,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1977,17,304,3213,256,34980,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
162,excluded,n_functions 29 < 50; n_files_with_functions 6 < 15,https://github.com/linglongxin24/WelcomeVideoPager.git,linglongxin24/WelcomeVideoPager,1ecee749be6ddb555861f8ac0ad1e90532797446,2016-11-18T13:27:47+08:00,1ecee749be6ddb555861f8ac0ad1e90532797446,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,228,713,6,29,6,280,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
163,usable,,https://github.com/apache/hadoop.git,apache/hadoop,6a1d7d9ed255f43983667166793e4db16a513881,2020-12-01T08:06:52+09:00,57f78d283ae105b4982c2fee176dd36883466cdb,java,0.9257,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,15708,116,7932,91487,6470,1063581,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
164,usable,,https://github.com/wenmingvs/AndroidProcess.git,wenmingvs/AndroidProcess,0c05dd14279cc3dc32baffdbb94e76d5ead56f33,2016-07-19T11:52:22+08:00,0c05dd14279cc3dc32baffdbb94e76d5ead56f33,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2760,107,21,183,20,1371,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
165,usable,,https://github.com/geonetwork/core-geonetwork.git,geonetwork/core-geonetwork,cd06ec7a02e5c30e2063a1866caa4c759468ccfd,2020-11-30T11:20:43+01:00,fdbf52f55bd8f8c26aa802880a5975eb71901603,java,0.5514,Java,False,java,low,500..599 created:2007-10-01..2020-11-30,524,585,2784,27151,2555,353206,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
166,usable,,https://github.com/vavr-io/vavr.git,vavr-io/vavr,15300b0e8068626a86a5d0c5b68fb1dcd2b019ac,2020-05-15T23:38:55+02:00,ec06e38eef0b1a58b1d720f63bf750c259f349fc,java,0.9821,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6183,400,112,4713,99,34588,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
167,excluded,no commit before as-of 2020-12-01,https://github.com/Lihuanghe/SMSGate.git,Lihuanghe/SMSGate,,,1a819fc0b7aad4c3fa017e45633431be57d64580,,,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1190,523,,,,,,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
168,usable,,https://github.com/Ouyangan/hunt-admin.git,Ouyangan/hunt-admin,091af3b8e76c8ba4b5a96aa7151f7da433a717bb,2018-03-06T11:17:25+08:00,091af3b8e76c8ba4b5a96aa7151f7da433a717bb,java,0.837,Java,False,java,low,325..349 created:2007-10-01..2020-11-30,335,291,92,962,71,8807,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
169,usable,,https://github.com/HMCL-dev/HMCL.git,HMCL-dev/HMCL,8108f11c4584b03b868a4869c099ee0bf24fd81c,2020-09-04T00:49:03+08:00,8047775bf83695e9403ea77077a23620bb2bb8cd,java,0.9883,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,10860,199,436,3495,408,33901,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
170,usable,,https://github.com/microcks/microcks.git,microcks/microcks,ac11ac16466f149f106c5d2b92a19137b346b986,2020-11-25T18:32:36+01:00,850e5e31d5e44092fe4dedf434fa0dd1b152afb8,java,0.7431,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2073,529,218,1237,181,13157,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
171,usable,,https://github.com/EricBerendsen/dvbinspector.git,EricBerendsen/dvbinspector,2fb8601ba90ec7723cb25563c8ffcd14c5957566,2020-11-20T21:27:47+01:00,82ced0ad1768e21f8ea3850e7113a0f13083301d,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,242,236,475,4779,464,55239,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
172,usable,,https://github.com/Angel-ML/angel.git,Angel-ML/angel,28c969ba6a02d95b61d61b075e0fdbb53d60917f,2020-11-30T19:40:06+08:00,ca2525e1108187ee20b5a7ecc04f945ab4d10037,java,0.7373,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6796,348,1755,14314,1600,218486,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
173,excluded,n_functions 27 < 50; n_files_with_functions 6 < 15,https://github.com/inmite/android-selector-chapek.git,inmite/android-selector-chapek,854dc37b7a70ed1ff03a9dc352d2282ae1c4b65f,2014-01-21T20:59:36+01:00,854dc37b7a70ed1ff03a9dc352d2282ae1c4b65f,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1553,486,6,27,6,330,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
174,usable,,https://github.com/daniel-cues/NMapGUI.git,daniel-cues/NMapGUI,13ecb2702127d35a95b46d6371e657a279d12b0d,2020-07-20T16:02:08+02:00,13ecb2702127d35a95b46d6371e657a279d12b0d,java,0.9355,Java,False,java,low,500..599 created:2007-10-01..2020-11-30,506,746,31,231,29,1628,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
175,usable,,https://github.com/gedoor/MyBookshelf.git,gedoor/MyBookshelf,db571f046b7cae8c1ce222753ddd01cc7daf0eab,2020-11-13T09:01:41+08:00,bb5a99058f387dc08d727cfe1418d294a53a9f48,java,0.8673,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7676,298,392,4425,340,56727,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
176,usable,,https://github.com/luxiaoxun/NettyRpc.git,luxiaoxun/NettyRpc,62c5b430c04eb85328ee27c565d64122dc1f8aa9,2020-10-13T09:01:51+08:00,a7934cae5d380f90404aafa5804853437f73f984,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2438,282,45,171,35,1976,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
177,excluded,n_files_with_functions 5 < 15,https://github.com/andyxialm/ColorDialog.git,andyxialm/ColorDialog,214608313c091c9ea7a8488b42c7c738fd6da728,2016-11-07T16:22:57+08:00,214608313c091c9ea7a8488b42c7c738fd6da728,java,1.0,Java,False,java,low,350..399 created:2007-10-01..2020-11-30,353,754,5,89,5,772,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
178,usable,,https://github.com/YunaiV/yudao-cloud.git,YunaiV/yudao-cloud,49250ebf4533f316e09e49561aae4500b31e3e41,2020-12-01T00:45:49+08:00,5eede7c08733aa64b450e6df91a8b216acff463d,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,19730,84,1135,1582,410,32035,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
179,excluded,n_files_with_functions 7 < 15,https://github.com/nkzawa/socket.io-android-chat.git,nkzawa/socket.io-android-chat,b31172f627c4613fc73d9cf37e99dd07411be8b9,2018-03-05T09:07:28+09:00,b31172f627c4613fc73d9cf37e99dd07411be8b9,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,2000,1,8,63,7,619,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
180,excluded,n_functions 44 < 50; n_files_with_functions 3 < 15,https://github.com/c0x12c/range-slider-view.git,c0x12c/range-slider-view,6f92c734237f9343062af20b3ea76cb3d7792bb2,2015-10-12T22:21:47-07:00,6f92c734237f9343062af20b3ea76cb3d7792bb2,java,1.0,Java,False,java,low,350..399 created:2007-10-01..2020-11-30,385,221,4,44,3,485,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
181,usable,,https://github.com/alibaba/canal.git,alibaba/canal,d7414258959608f39316461c008df9e9d720df5a,2020-11-20T13:47:26+08:00,87be50e87686a3e8af08c368d0e1ffd1f59eb04a,java,0.8939,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,29740,43,603,11868,515,75085,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
182,excluded,n_files_with_functions 9 < 15,https://github.com/linger1216/labelview.git,linger1216/labelview,869951b331c2f6cf7776901a22a0c38d73a2cc87,2020-01-28T21:47:03+08:00,869951b331c2f6cf7776901a22a0c38d73a2cc87,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1848,141,9,130,9,1091,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
183,excluded,n_functions 17 < 50; n_files_with_functions 3 < 15,https://github.com/smuyyh/BankCardFormat.git,smuyyh/BankCardFormat,b7524a2195b5ca2930316bbd10b1e1ebd3738a06,2018-01-23T16:14:14+08:00,b7524a2195b5ca2930316bbd10b1e1ebd3738a06,java,1.0,Java,False,java,low,275..299 created:2007-10-01..2020-11-30,282,390,5,17,3,2298,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
184,usable,,https://github.com/SonarSource/sonarqube.git,SonarSource/sonarqube,736bfc4d5ae032edaf556ee8a41efc1d9b9ce4f9,2020-11-30T20:07:06Z,5f0d541bab0b7d3f4f30e2bb82d9e3981049895c,java,0.7903,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,11134,192,5780,32803,4622,321281,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
185,excluded,n_functions 29 < 50; n_files_with_functions 6 < 15,https://github.com/faizann24/wifi-bruteforcer-fsecurify.git,faizann24/wifi-bruteforcer-fsecurify,f3c8966f2f4ea90648d3265f9b9cb82f2f8b54b6,2018-10-20T14:29:35-04:00,f3c8966f2f4ea90648d3265f9b9cb82f2f8b54b6,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1505,538,6,29,6,446,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
186,usable,,https://github.com/Lanchon/haystack.git,Lanchon/haystack,050d6319ad2f7b4a0558d8d61ce158d12a83e99c,2019-03-10T14:34:34-03:00,050d6319ad2f7b4a0558d8d61ce158d12a83e99c,java,1.0,Java,False,java,low,250..274 created:2007-10-01..2020-11-30,259,423,51,210,51,1964,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
187,excluded,language none not sampled,https://github.com/CoderLeixiaoshuai/java-eight-part.git,CoderLeixiaoshuai/java-eight-part,7db941f70a882bb7e0b527990a65370c5489a745,2020-11-11T22:54:55+08:00,77620444e663d2bd54fc2286678162f473478d35,,0.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7246,319,0,0,0,0,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
188,usable,,https://github.com/JoanZapata/android-pdfview.git,JoanZapata/android-pdfview,8f239bb91ab56ff3066739dc44bccf8b1753b0ba,2016-06-07T23:48:07+02:00,8f239bb91ab56ff3066739dc44bccf8b1753b0ba,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2823,69,46,311,35,2939,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
189,usable,,https://github.com/oschina/android-app.git,oschina/android-app,f0f151fa40824da14ad30e48208be67064968b4c,2014-04-18T15:40:33+08:00,f0f151fa40824da14ad30e48208be67064968b4c,java,1.0,Java,False,java,low,700..799 created:2007-10-01..2020-11-30,739,261,120,1507,119,23299,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
190,excluded,language none not sampled,https://github.com/Archmage83/tvapk.git,Archmage83/tvapk,5269c65ca6c88f9ec13b4965cad25cc6c3a7343f,2020-11-23T11:24:01+08:00,b8c18d5ecd478a0179c06c21daa28c8dc5b36b60,,0.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6374,384,0,0,0,0,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
191,usable,,https://github.com/twitter/Serial.git,twitter/Serial,a91e9cdfbfe0914b6567930be7d531c1b5d94eb1,2020-10-26T21:27:35-07:00,cc35e89bc8d201f1cca57346e8738ba4cdda146f,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1031,897,34,229,30,2804,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
192,usable,,https://github.com/pkilller/super-jadx.git,pkilller/super-jadx,d54671c725b30139ff6668cddb91ea869c90224c,2020-11-19T10:04:01+08:00,d54671c725b30139ff6668cddb91ea869c90224c,java,1.0,Java,False,java,low,300..324 created:2007-10-01..2020-11-30,311,277,406,4184,373,45969,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
193,excluded,n_files_with_functions 14 < 15,https://github.com/emilsjolander/StickyListHeaders.git,emilsjolander/StickyListHeaders,cec8d6a6ddfc29c530df5864794a5a0a2d2f3675,2015-05-20T11:31:51-07:00,cec8d6a6ddfc29c530df5864794a5a0a2d2f3675,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5455,478,15,259,14,2129,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
194,usable,,https://github.com/CodePlato3721/shiro-redis.git,CodePlato3721/shiro-redis,c6daaa73e56cbd649f90c722498de2d6773ac209,2020-10-20T09:22:00-07:00,df637869bbccae3a6d4bf80c349839297753777b,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1166,567,24,240,22,1826,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
195,usable,,https://github.com/XiaoMi/android_tv_metro.git,XiaoMi/android_tv_metro,1f85d7b9e6a07c9004a5fcb1e6c99dd79ced8d1a,2014-10-11T11:26:35+08:00,1f85d7b9e6a07c9004a5fcb1e6c99dd79ced8d1a,java,1.0,Java,False,java,low,600..699 created:2007-10-01..2020-11-30,670,188,134,942,115,10044,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
196,usable,,https://github.com/alibaba/Sentinel.git,alibaba/Sentinel,6f7d4d09e2082381c7e11d02d82fecce5e9984a0,2020-11-27T09:52:14+08:00,a3f40ba8e900c8489bd520274739f17235a7721c,java,0.9475,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,23150,68,857,5205,746,48589,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
197,usable,,https://github.com/6thsolution/EasyMVP.git,6thsolution/EasyMVP,56fbaed3197d8aeaec22dc4b74354b60b07fa194,2017-08-01T14:06:26+04:30,5b67a0f3eb49b1300bdbdae152c46b3902697b5e,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1291,339,45,212,28,2108,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
198,usable,,https://github.com/ncanode-kz/NCANode.git,ncanode-kz/NCANode,f43c051871009c9683aa650ae5c28263e008cf3b,2020-09-29T17:27:11+06:00,0adab29a7d30c181d70e8cc6b4f243122f50c3b8,java,1.0,Java,False,java,low,325..349 created:2007-10-01..2020-11-30,326,463,83,260,70,3880,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
199,usable,,https://github.com/plantuml/plantuml.git,plantuml/plantuml,2404fb605b6749af11e5d666860fa39a7f7b4547,2020-11-21T18:33:24+01:00,baf98040f42a4a554a96310b7418f641b5cf6d9a,java,0.9993,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,13390,155,2848,21550,2510,270463,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
200,usable,,https://github.com/venshine/WheelView.git,venshine/WheelView,3f8ba68616e176500de620af6b24a5fc3d5d7b7d,2020-05-15T22:24:58+08:00,8cf7a3492364c4d27c9c9945a585e7860a72780a,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1059,830,18,133,16,1509,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
201,excluded,n_files_with_functions 13 < 15,https://github.com/duanhong169/ColorPicker.git,duanhong169/ColorPicker,7be88d07371865aa1075a633ef19b4077cda43d4,2019-01-16T15:55:06+08:00,7be88d07371865aa1075a633ef19b4077cda43d4,java,1.0,Java,False,java,low,350..399 created:2007-10-01..2020-11-30,385,229,17,99,13,1003,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
202,usable,,https://github.com/MuntashirAkon/AppManager.git,MuntashirAkon/AppManager,f62e9da3c6828f567af12623b1551c29c6a31aa9,2020-11-30T19:06:49+06:00,0d1d926a858c0236d6c2aed0c434992d4187f3a5,java,0.9811,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,9398,238,318,3285,297,48143,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
203,excluded,n_files_with_functions 6 < 15,https://github.com/pchab/AndroidRTC.git,pchab/AndroidRTC,14fcd59b5cf9cc92edd3133aadd31519d8e3009c,2018-09-20T18:12:10+02:00,14fcd59b5cf9cc92edd3133aadd31519d8e3009c,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1611,401,6,56,6,606,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
204,excluded,n_functions 33 < 50; n_files_with_functions 6 < 15,https://github.com/YangShaoXiong/LikeSinaSportProgress.git,YangShaoXiong/LikeSinaSportProgress,c457c626da119f886343a71c76bf4a25f61e7c9f,2019-04-19T16:44:57+08:00,c457c626da119f886343a71c76bf4a25f61e7c9f,java,1.0,Java,False,java,low,250..274 created:2007-10-01..2020-11-30,263,317,6,33,6,323,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
205,usable,,https://github.com/CellularPrivacy/Android-IMSI-Catcher-Detector.git,CellularPrivacy/Android-IMSI-Catcher-Detector,7442d4d4a30eaac0443a97b11e2d2812ade654ba,2020-11-24T14:29:09+01:00,a51eb8fdf360c55c216955e23b54c5c516ff7646,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5438,480,103,653,87,11224,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
206,excluded,n_files_with_functions 14 < 15,https://github.com/qs-lll/ExpandingPager.git,qs-lll/ExpandingPager,2a8847d5b158eb3641623d99dac2144791d271d2,2020-05-30T14:14:38+08:00,2a8847d5b158eb3641623d99dac2144791d271d2,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1883,107,14,50,14,584,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
207,usable,,https://github.com/yangchong211/YCSlideLayout.git,yangchong211/YCSlideLayout,64ba8a90a187a88cfbede205cee7d2536527d67d,2019-04-28T11:16:45+08:00,c0cc19614db393fa5948556ad25f844a22b458b5,java,1.0,Java,False,java,low,450..499 created:2007-10-01..2020-11-30,488,110,16,144,16,1846,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
208,usable,,https://github.com/GoogleContainerTools/jib.git,GoogleContainerTools/jib,ee5625503b63dda715362e63a3347a8516b33c19,2020-11-30T14:23:50-05:00,a600d359769be6fc93aa9f1063d74ee9f09b7184,java,0.9943,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,14452,137,351,2223,319,25828,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
209,usable,,https://github.com/Trinea/android-common.git,Trinea/android-common,84350f7f3346eb96408509e011a78f53004770fb,2020-02-16T21:44:41+08:00,56be038544ef00e02c86052ce16398dda1987a4d,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,4995,4,77,715,68,6614,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
210,usable,,https://github.com/jeddict/jeddict-modeler.git,jeddict/jeddict-modeler,d3b8793682c4fa075dc84c7b6dc7172c56eb2431,2020-09-22T04:36:08+05:30,496fb1893c0bac111b737340187eb1f661eb732f,java,0.9968,Java,False,java,low,400..449 created:2007-10-01..2020-11-30,403,565,633,5038,580,67360,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
211,usable,,https://github.com/apache/pinot.git,apache/pinot,b31b82eca4f9d7ea1df4e2aa500da9a211a75c13,2020-11-30T15:32:01-08:00,e9be2ee203ac4b19ac70956c16806bee22aae9da,java,0.8523,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6171,403,2918,26342,2538,299369,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
212,usable,,https://github.com/xtuhcy/gecco.git,xtuhcy/gecco,084f7988fc7ef34473dde11fa46e6dca4ba1bd0d,2020-07-04T15:18:16+08:00,a25ee123cbb515f941918c6fcd1bd2d5abaaa84c,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2511,234,124,476,87,4920,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
213,usable,,https://github.com/yellowstonegames/SquidLib.git,yellowstonegames/SquidLib,49ee7108cb0597747d9ac9c347009f3f558cdcfe,2020-11-26T22:13:29-08:00,7457c5b5292a68a90267a23de95cd7c6165eb919,java,0.9513,Java,False,java,low,450..499 created:2007-10-01..2020-11-30,473,265,390,9381,317,168757,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
214,usable,,https://github.com/apache/iceberg.git,apache/iceberg,1acbc2a3302c987981470b6faa031b2b31f5a1e7,2020-11-30T13:49:58-08:00,2742348d7c794bb896d7cf1c2fbb0c07e027c202,java,0.8192,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,9394,239,813,10638,736,97536,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
215,excluded,n_files_with_functions 4 < 15,https://github.com/jaredrummler/AnimatedSvgView.git,jaredrummler/AnimatedSvgView,a917c0a0d54f03e9cca4f2f8ffd404d35a98e71a,2018-10-28T21:14:52-07:00,a917c0a0d54f03e9cca4f2f8ffd404d35a98e71a,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1958,38,4,51,4,1015,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
216,usable,,https://github.com/xurui1995/Sword-pointing-to-offer.git,xurui1995/Sword-pointing-to-offer,754dd6aa5cba24f2fcbc00cb9b530be6f77cd92c,2019-08-14T17:23:43+08:00,7835496ba6371ed2695e9709a86d3596529be801,java,0.7581,Java,False,java,low,600..699 created:2007-10-01..2020-11-30,624,508,62,199,60,2119,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
217,usable,,https://github.com/lecho/hellocharts-android.git,lecho/hellocharts-android,c41419c9afa097452dee823c7eba0e5136aa96bd,2018-03-18T21:35:52+01:00,c41419c9afa097452dee823c7eba0e5136aa96bd,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7561,301,107,1040,79,9848,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
218,excluded,n_files_with_functions 8 < 15,https://github.com/mdgspace/RotatingText.git,mdgspace/RotatingText,d3187c4ce955a113c20704d3f74f86029892ff3d,2020-06-29T11:59:31+05:30,d3187c4ce955a113c20704d3f74f86029892ff3d,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1573,461,8,105,8,1095,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
219,usable,,https://github.com/hitherejoe/Vineyard.git,hitherejoe/Vineyard,895577b4c2b79365fba2acaeb1662f44018469f1,2018-01-04T17:44:13Z,895577b4c2b79365fba2acaeb1662f44018469f1,java,1.0,Java,False,java,low,700..799 created:2007-10-01..2020-11-30,717,379,63,405,56,5335,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
220,usable,,https://github.com/karma9874/AndroRAT.git,karma9874/AndroRAT,fc8c29ec53c8b804957172ccdc83ed60d470f531,2020-10-01T15:40:36+05:30,1516f5e6cad261db33f7f5bb074377de72cc6d94,java,0.9,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5255,506,20,97,19,1776,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
221,usable,,https://github.com/tinkerpop/blueprints.git,tinkerpop/blueprints,5f352041952cf68b320ed6aee8fa9ed87a269237,2017-09-05T07:00:29-04:00,5f352041952cf68b320ed6aee8fa9ed87a269237,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1358,220,244,2185,210,23558,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
222,excluded,n_functions 48 < 50; n_files_with_functions 13 < 15,https://github.com/cloudfoundry/java-buildpack-auto-reconfiguration.git,cloudfoundry/java-buildpack-auto-reconfiguration,426dfc62b39f807ea39d928dd0475fdc65eb3d8f,2019-10-16T09:46:52-07:00,ecdd2a6ce3ed5d25b1c8b5c4845db99b369bad30,java,1.0,Java,False,java,low,213..224 created:2007-10-01..2020-11-30,217,294,15,48,13,428,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
223,usable,,https://github.com/Tencent/Shadow.git,Tencent/Shadow,227902e52d7bb684ddf96e3f9f25d5a60f51e63e,2020-11-22T09:49:17+08:00,b2a7a7487d8dddd26e2e22e990965ea3805080cf,java,0.6444,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7789,293,315,1604,245,17858,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
224,usable,,https://github.com/landy8530/DesignPatterns.git,landy8530/DesignPatterns,be08a3ff79094c8dff94fdeb555047aa4620bf43,2019-08-18T13:36:49+08:00,be08a3ff79094c8dff94fdeb555047aa4620bf43,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1232,445,228,723,194,5494,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
225,excluded,language c not sampled,https://github.com/ra9fael/FPGA_MCU_Debugger_Collections.git,ra9fael/FPGA_MCU_Debugger_Collections,31e2e5c9389131f1a02aff110fd52e19108614bc,2019-06-09T15:49:36+08:00,0524e6ce4ee87e245d87b314e969d22a2b1f9da5,c,0.9333,Java,False,java,low,700..799 created:2007-10-01..2020-11-30,765,145,194,1461,131,28305,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
226,usable,,https://github.com/greenrobot/EventBus.git,greenrobot/EventBus,1d995077d0b620a6aae9c60a8b96443113752305,2020-02-11T10:52:09+01:00,0194926b3bcf70cc0d7bfd3c5da16708dd5ab876,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,24681,62,96,591,87,5364,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
227,usable,,https://github.com/frogermcs/GithubClient.git,frogermcs/GithubClient,6af0fa84252575c53dcd4d1c2016fe6f7bf5c145,2019-04-26T11:56:59+02:00,6af0fa84252575c53dcd4d1c2016fe6f7bf5c145,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1200,506,43,106,32,1189,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
228,usable,,https://github.com/tranleduy2000/javaide.git,tranleduy2000/javaide,fddee3ec2b0de9501b0d01bac4afeb86146d0c42,2018-06-16T01:13:50+07:00,fddee3ec2b0de9501b0d01bac4afeb86146d0c42,java,1.0,Java,False,java,low,450..499 created:2007-10-01..2020-11-30,493,71,2770,25632,2317,331038,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
229,usable,,https://github.com/Qihoo360/RePlugin.git,Qihoo360/RePlugin,4b6e2f917c8be6db07f311fc1edf537c4c7a39e6,2020-08-28T18:55:04+08:00,36db020bf1908236c00306540c2021a648d04a06,java,0.9745,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7338,315,314,2442,290,29640,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
230,usable,,https://github.com/Arello-Mobile/Moxy.git,Arello-Mobile/Moxy,6b47089822ab4fa33b4caf05e19f03d6f7d63cf1,2019-09-19T13:55:54+03:00,6b47089822ab4fa33b4caf05e19f03d6f7d63cf1,java,0.8983,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1586,448,118,526,83,4954,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
231,usable,,https://github.com/dCache/dcache.git,dCache/dcache,527bf73b17827a08d24ec5872946427d0135773e,2020-11-16T11:48:02+01:00,84f9e6de86d0c8e452cb1769968af63fbdcff399,java,0.9803,Java,False,java,low,300..324 created:2007-10-01..2020-11-30,324,2,2441,23704,2126,291068,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
232,usable,,https://github.com/hs-web/hsweb-framework.git,hs-web/hsweb-framework,31567a1fb97e622d68d2fa09498129548ca0ec2a,2020-11-02T14:31:35+08:00,b83a3ff4b1138416ee2d3425eac06272d3e0265c,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,8394,270,471,1536,313,19455,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
233,usable,,https://github.com/baiiu/DropDownMenu.git,baiiu/DropDownMenu,445a23adbe0b190e13c06c2a2c799ad9a82636ac,2018-01-08T12:04:41+08:00,445a23adbe0b190e13c06c2a2c799ad9a82636ac,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1158,589,26,164,22,1593,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
234,usable,,https://github.com/mosmetro-android/mosmetro-android.git,mosmetro-android/mosmetro-android,38b14deec997006c20afe269d741dfbe8ca62b12,2020-12-01T02:23:31+03:00,4e3dcac82374db3101868b316e7695266df62727,java,0.9792,Java,False,java,low,325..349 created:2007-10-01..2020-11-30,335,280,48,432,47,5761,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
235,usable,,https://github.com/deeplearning4j/deeplearning4j.git,deeplearning4j/deeplearning4j,a1fcc5f19f0f637e83252b00982b3f12b401f679,2020-11-27T15:08:25+09:00,4c22ac5fe4a8350d05d224e7f4499429f7f69c93,java,0.7747,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,14274,139,6444,58768,5250,635871,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
236,excluded,n_files_with_functions 12 < 15,https://github.com/Yalantis/ToDoList.git,Yalantis/ToDoList,45bc5617422488bdfb5d580d13b8c2389a48150f,2017-02-24T15:00:15+02:00,45bc5617422488bdfb5d580d13b8c2389a48150f,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1685,311,22,176,12,1536,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
237,excluded,language c++ not sampled,https://github.com/OiteBoys/Earlybird.git,OiteBoys/Earlybird,607807be5e3d5b33e0a615769856bbe95fc87eb7,2020-02-12T15:36:17+08:00,607807be5e3d5b33e0a615769856bbe95fc87eb7,c++,0.6364,Java,False,java,low,200..212 created:2007-10-01..2020-11-30,200,573,53,263,33,2960,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
238,excluded,language python not sampled,https://github.com/exadel-inc/CompreFace.git,exadel-inc/CompreFace,48a325c6efcec0f41e059081491b8c362619610b,2020-11-30T10:13:51+02:00,ddf32da8245e2e6688c3ab6f60587fd3e31538c2,python,0.4228,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,8394,271,600,2311,386,53047,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
239,excluded,no commit before as-of 2020-12-01,https://github.com/FabricMC/fabric-example-mod.git,FabricMC/fabric-example-mod,,,91f19010a4e764f193fe50acfe2c8ee68f1f15cd,,,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2393,306,,,,,,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
240,excluded,n_functions 44 < 50; n_files_with_functions 2 < 15,https://github.com/clayallsopp/routable-android.git,clayallsopp/routable-android,053603f9f06d5c0bb04c3d21bc223464b49ff1e2,2015-06-09T20:02:57-07:00,053603f9f06d5c0bb04c3d21bc223464b49ff1e2,java,1.0,Java,False,java,low,450..499 created:2007-10-01..2020-11-30,476,232,2,44,2,301,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
241,usable,,https://github.com/Col-E/Recaf.git,Col-E/Recaf,96dfcf1a48c00008e19e3682c4015c5405e5f588,2020-11-30T00:11:22-05:00,3833aa49d83a09fdb40d613fec2a2fe324dc35e7,java,0.9976,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7452,307,412,2268,388,26158,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
242,excluded,n_functions 47 < 50; n_files_with_functions 7 < 15,https://github.com/welk1n/JNDI-Injection-Exploit.git,welk1n/JNDI-Injection-Exploit,3fdc510ed7467b144170603dc70859234c2fed1f,2020-01-19T11:49:07+08:00,3fdc510ed7467b144170603dc70859234c2fed1f,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2835,61,7,47,7,762,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
243,usable,,https://github.com/ShprAlex/SproutLife.git,ShprAlex/SproutLife,3f496fe6d1b83a75009e616bb49f023803492fa0,2020-11-29T18:13:14-05:00,b07eb5474f5ad063770bb887a3b035b043fa0e0e,java,1.0,Java,False,java,low,500..599 created:2007-10-01..2020-11-30,587,86,106,793,104,8238,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
244,usable,,https://github.com/motianhuo/wechat.git,motianhuo/wechat,70d0fca84415be30e790a36263e9cae3a31a38eb,2018-08-23T15:54:00+08:00,70d0fca84415be30e790a36263e9cae3a31a38eb,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5467,475,246,2424,234,33112,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
245,usable,,https://github.com/cgeo/cgeo.git,cgeo/cgeo,fff03342fb0ad73bed90c3401f1d2f542bdb8d94,2020-11-30T21:11:23+01:00,1175ec20ac9ed1cd6f6f672315cd597b5685b730,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1551,488,690,6593,593,74556,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
246,usable,,https://github.com/yangchong211/YCThreadPool.git,yangchong211/YCThreadPool,f0f07aa234a5a7c797553b37ed915bb44f845971,2020-10-19T09:43:48+08:00,74261a89e7cce6671145607b40ac79efe3afc83d,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,232,583,20,136,16,1437,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
247,usable,,https://github.com/apache/zookeeper.git,apache/zookeeper,ef1f12fbe8865aaa675adf8f844487e71e1b6a77,2020-11-24T15:37:33+01:00,858c8d770a1ef0952b4de98d8c35b4e2b52e83c0,java,0.8779,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,12825,162,585,6562,505,88129,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
248,usable,,https://github.com/eclipse-openvsx/openvsx.git,eclipse-openvsx/openvsx,ec62061ad4ad9d3a050b9b41c16d902f7f617253,2020-11-26T15:37:05Z,41a4d2f91885c4b14b2d5207be31636fc1ce9725,java,0.5276,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2065,540,163,979,138,14554,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
249,usable,,https://github.com/leolewis/openvisualtraceroute.git,leolewis/openvisualtraceroute,c8e02ed6af390004ad8468ce9ea35bdc0f459f0a,2018-07-25T18:12:52+02:00,9b265e27526d077b30d25d9090100206e114a130,java,1.0,Java,False,java,low,213..224 created:2007-10-01..2020-11-30,220,163,73,736,61,9841,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
250,usable,,https://github.com/apache/shenyu.git,apache/shenyu,a3b44269f722e2514763cdf9a28ab660a2613dfc,2020-12-01T00:10:25+08:00,92d16c29204fd74953b3e19cfc0b9866e522c447,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,8909,250,456,1221,294,17143,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
251,usable,,https://github.com/liuyubobobo/Play-with-Algorithms.git,liuyubobobo/Play-with-Algorithms,20ee257e3ff83f30631f55720e857e2f0d409957,2020-04-15T12:17:17-07:00,fe2c46aff13c5650cb5b727cf3027488d339d89c,java,0.7961,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3717,229,684,3630,668,34181,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
252,usable,,https://github.com/freedomotic/freedomotic.git,freedomotic/freedomotic,75814a006f10ec7d6db95fe678769cfe776067f1,2020-11-06T19:21:28+01:00,c73ef31e06b56d731018d5e2d5496dea0ccb2d3b,java,0.9842,Java,False,java,low,400..449 created:2007-10-01..2020-11-30,428,253,569,5294,504,57585,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
253,usable,,https://github.com/ityouknow/spring-cloud-examples.git,ityouknow/spring-cloud-examples,34df652f2233d6780bbbb6467ec184e87fe20a93,2020-04-18T12:56:07+08:00,34df652f2233d6780bbbb6467ec184e87fe20a93,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6174,401,87,99,82,1171,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
254,excluded,n_functions 44 < 50; n_files_with_functions 12 < 15,https://github.com/qiujuer/ImageBlurring.git,qiujuer/ImageBlurring,2e4c3a26cea348aa83e0878c7b4b9c3e9826eebb,2017-02-21T14:23:54+08:00,2e4c3a26cea348aa83e0878c7b4b9c3e9826eebb,java,0.7692,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1458,56,15,44,12,971,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
255,excluded,n_files_with_functions 5 < 15,https://github.com/wymsee/cordova-imagePicker.git,wymsee/cordova-imagePicker,f3e414dab1a96ea658e1029c46007baca76caf0c,2016-11-10T10:21:20-05:00,f3e414dab1a96ea658e1029c46007baca76caf0c,java,0.8,Java,False,java,low,400..449 created:2007-10-01..2020-11-30,401,590,13,56,5,940,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
256,usable,,https://github.com/yixia/VitamioBundle.git,yixia/VitamioBundle,77bd421e6ae874943291867edde0a371fe09fb0c,2015-02-06T13:30:33+08:00,77bd421e6ae874943291867edde0a371fe09fb0c,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5246,508,41,424,38,5805,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
257,usable,,https://github.com/vsch/flexmark-java.git,vsch/flexmark-java,12dd76d3ff63ca1cb824b1719bebeb45f34c85cf,2020-06-05T08:59:49-04:00,bcfe84a3ab6d23d04adce3e5a0bae45c6b791d14,java,0.9981,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2638,171,1075,8984,760,77521,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
258,excluded,n_functions 42 < 50; n_files_with_functions 7 < 15,https://github.com/c0ny1/sqlmap4burp-plus-plus.git,c0ny1/sqlmap4burp-plus-plus,5bf40a3444196370e61ec2aaeb2cb34f6116cfbc,2019-11-07T13:50:04+08:00,5bf40a3444196370e61ec2aaeb2cb34f6116cfbc,java,1.0,Java,False,java,low,700..799 created:2007-10-01..2020-11-30,796,13,7,42,7,431,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
259,usable,,https://github.com/oshi/oshi.git,oshi/oshi,74ca1440b7042bc309367245250945e67ac88912,2020-11-29T22:21:37-08:00,6da9f0318bc49a7359629d7210dc1ef0f9a16401,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5274,503,365,1993,284,25711,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
260,usable,,https://github.com/linkedin/test-butler.git,linkedin/test-butler,6ba3d5a68e347649e024645c4ed58fa27798bde8,2020-11-10T22:04:38-08:00,26cd06dae6e8b9259032722500f1060cb404089f,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1047,862,49,246,47,3049,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
261,excluded,n_files_with_functions 6 < 15,https://github.com/akashjaindev/ImageLetterIcon.git,akashjaindev/ImageLetterIcon,1d3bc2249f256fa3e8b588ad337a173a04955270,2017-12-06T08:44:40+05:30,1d3bc2249f256fa3e8b588ad337a173a04955270,java,1.0,Java,False,java,low,200..212 created:2007-10-01..2020-11-30,208,185,6,130,6,1219,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
262,usable,,https://github.com/pagehelper-org/Mybatis-PageHelper.git,pagehelper-org/Mybatis-PageHelper,ed5549c2adf23c34972f42e0109d06200d9440a9,2020-07-26T22:00:26+08:00,319fc366e2d930bcb048a5c71967b34a2788a79e,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,12320,172,54,275,48,3266,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
263,usable,,https://github.com/a2888409/face2face.git,a2888409/face2face,b3ef5a2994b06f43d74f168a92299874719eebe7,2017-05-25T23:20:41+08:00,b3ef5a2994b06f43d74f168a92299874719eebe7,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1536,498,44,617,42,5802,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
264,excluded,n_functions 40 < 50; n_files_with_functions 8 < 15,https://github.com/xtuhcy/socks5-netty.git,xtuhcy/socks5-netty,7ebd46a8da9805d00a04a390e0db88c04d8957ab,2018-04-13T20:38:36+08:00,7ebd46a8da9805d00a04a390e0db88c04d8957ab,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,236,441,11,40,8,457,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
265,usable,,https://github.com/baomidou/mybatis-plus.git,baomidou/mybatis-plus,67377cec4ea792ed57330665ec997163aa0bea7c,2020-11-30T19:19:56+08:00,e88aac9981165cc44b84ca14da644d4adde716e0,java,0.9864,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,17477,100,367,1696,265,18827,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
266,usable,,https://github.com/JetBrains/xodus.git,JetBrains/xodus,c65b90652ea1f027fc46656b4347a45047944a4b,2020-11-30T18:51:54+03:00,18f573765aff1bf12f45f73224ae3ec7e95268e3,java,0.7541,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1261,392,728,6889,621,62170,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
267,usable,,https://github.com/turing-tech/MaterialScrollBar.git,turing-tech/MaterialScrollBar,3ceda2ccf8c462f461deadb96083efa1c03112b5,2020-05-20T14:02:44-04:00,ff1015d794cc9846de2949f801c24abd68f57c4f,java,1.0,Java,False,java,low,700..799 created:2007-10-01..2020-11-30,765,142,27,183,22,1958,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
268,usable,,https://github.com/trello-archive/RxLifecycle.git,trello-archive/RxLifecycle,0dabd1c4322ef320ebdbf2e0fbb16761580a842a,2020-11-05T14:57:54-06:00,0dabd1c4322ef320ebdbf2e0fbb16761580a842a,java,0.8966,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7632,299,29,218,24,1837,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
269,excluded,n_files_with_functions 8 < 15,https://github.com/vdurmont/emoji-java.git,vdurmont/emoji-java,9a90624aa0a50f1785d6a10e1fcb2a296ce468f7,2020-01-01T20:19:22-08:00,8c5190b411daad67c38e9f014f719b2f65f62d6f,java,0.875,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2644,168,8,85,8,904,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
270,usable,,https://github.com/hemin1003/spring-boot-study.git,hemin1003/spring-boot-study,f4254e44828fc26ff40bf839d56d2f0d712f6eb4,2020-03-27T18:16:47+08:00,f4254e44828fc26ff40bf839d56d2f0d712f6eb4,java,1.0,Java,False,java,low,500..599 created:2007-10-01..2020-11-30,561,281,445,1503,394,16590,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
271,usable,,https://github.com/aeron-io/aeron.git,aeron-io/aeron,a13fda8b7f91bfa7addd310a9bd51dc5ace78fb7,2020-11-28T14:55:16Z,f47b8d0d171b19e10cac6057e7744c04962ccc4b,java,0.7662,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,8940,248,870,8414,718,133236,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
272,usable,,https://github.com/jvm-profiling-tools/honest-profiler.git,jvm-profiling-tools/honest-profiler,8a3a2ef206968476b89ac0b9184f0bbd0c6bd2e3,2019-04-14T21:42:27+01:00,5783ffab6690807783521a1b6dca6e74e77ba853,java,0.9402,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1253,408,196,1172,173,13323,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
273,excluded,language javascript not sampled,https://github.com/championswimmer/SimpleFingerGestures_Android_Library.git,championswimmer/SimpleFingerGestures_Android_Library,3d3fd667e204bd70767646213949d2f5c57a453e,2018-07-03T02:58:53+05:30,3d3fd667e204bd70767646213949d2f5c57a453e,javascript,0.7273,Java,False,java,low,300..324 created:2007-10-01..2020-11-30,316,172,11,141,8,1581,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
274,usable,,https://github.com/rstudio/rstudio.git,rstudio/rstudio,407d91f6d75b4464684f59ee9d648a76cddcb931,2020-11-25T12:05:13-08:00,75de33f21ca4d608983cfc738913c61800a2d5c2,java,0.5994,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5104,534,4198,41193,3319,637117,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
275,usable,,https://github.com/hellokaton/learn-java8.git,hellokaton/learn-java8,d381976a4e33941dba6c430ba20e1f833ebdc2e8,2018-03-26T13:21:30+08:00,d381976a4e33941dba6c430ba20e1f833ebdc2e8,java,0.922,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1387,172,141,278,132,3202,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
276,usable,,https://github.com/offbye/DroidDLNA.git,offbye/DroidDLNA,b18f749fd6b826c59bd822c305b0cc62fa02758a,2015-07-09T23:12:14+08:00,b18f749fd6b826c59bd822c305b0cc62fa02758a,java,1.0,Java,False,java,low,350..399 created:2007-10-01..2020-11-30,355,713,595,4457,537,40597,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
277,usable,,https://github.com/neo4j/neo4j.git,neo4j/neo4j,c72829f5d8491397632f88ae7ac3c8f9fb9ea55f,2020-11-30T18:02:16+01:00,2994b43b44f35bf6520bd2667ab181bb76a45585,java,0.7772,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,17382,103,4498,31762,3613,358340,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
278,usable,,https://github.com/KingJA/LoadSir.git,KingJA/LoadSir,7ff786c73b019997bccdb96a69f68e6c947e384b,2020-03-29T11:45:38+08:00,7ff786c73b019997bccdb96a69f68e6c947e384b,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3470,289,46,176,43,1704,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
279,excluded,n_functions 30 < 50; n_files_with_functions 5 < 15,https://github.com/iielse/learn-retailmenot-list.git,iielse/learn-retailmenot-list,17e5cf7918dd14c334832d89b5194b9749250e86,2016-09-14T15:38:07+08:00,17e5cf7918dd14c334832d89b5194b9749250e86,java,1.0,Java,False,java,low,400..449 created:2007-10-01..2020-11-30,424,305,6,30,5,505,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
280,usable,,https://github.com/PaperMC/Paper.git,PaperMC/Paper,2f8f0f1f818f9263dd01bc50921f6a5046e34ecb,2020-08-29T21:55:41+02:00,f11902627b7de4de03f2a056f14a6b547fb5a90e,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,12785,163,1609,7132,888,71713,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
281,usable,,https://github.com/jboss-javassist/javassist.git,jboss-javassist/javassist,1c4e31b9677d020a1e89aeebc6686396f9e6c68a,2020-10-16T19:23:07+09:00,71d5122469e03bd056c946281428c756162437a1,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,4233,119,249,3840,231,38817,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
282,excluded,language python not sampled,https://github.com/pdinklag/MinecraftStats.git,pdinklag/MinecraftStats,528acc975f6f34306da402fc241ff8eba967e8bb,2020-09-05T13:25:22+02:00,9ac55293ddb4d9ef2cb1f7924f38e75469b4f211,python,0.9252,Java,False,java,low,250..274 created:2007-10-01..2020-11-30,269,153,147,123,18,3581,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
283,usable,,https://github.com/JessYanCoding/AndroidAutoSize.git,JessYanCoding/AndroidAutoSize,ee03f086a64f6f1aef450a97ac0d3174732457e0,2020-07-15T15:47:54+08:00,e402ecdd998ea07549513ac08c12e9f097f3b48c,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,13722,146,42,249,37,2044,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
284,excluded,n_files_with_functions 9 < 15,https://github.com/lovedise/PermissionGen.git,lovedise/PermissionGen,b23c870fa5a88965d00615ac917ac9d66fcce1a2,2016-02-25T18:42:37+09:00,b23c870fa5a88965d00615ac917ac9d66fcce1a2,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1058,831,12,51,9,438,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
285,excluded,n_functions 18 < 50; n_files_with_functions 4 < 15,https://github.com/cyndibaby905/TwitterCover-Android.git,cyndibaby905/TwitterCover-Android,39ac6892a478bbb90bccf51ab5345b3f8be6f0c2,2015-05-25T10:55:56+08:00,39ac6892a478bbb90bccf51ab5345b3f8be6f0c2,java,1.0,Java,False,java,low,350..399 created:2007-10-01..2020-11-30,398,25,4,18,4,348,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
286,excluded,n_files_with_functions 6 < 15,https://github.com/pedant/sweet-alert-dialog.git,pedant/sweet-alert-dialog,770bb183fb4fc7311b60392b470c508a0a4df16e,2014-12-08T15:37:31+08:00,770bb183fb4fc7311b60392b470c508a0a4df16e,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7205,324,6,77,6,920,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
287,usable,,https://github.com/prometheus/client_java.git,prometheus/client_java,6ed8bee926c52d8ffa0fe5e0642fa91100d6f945,2020-11-09T16:32:13Z,e574d3226951fbecda109554024dc1f99eb8d5d5,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2291,369,61,499,55,4976,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
288,excluded,n_functions 15 < 50; n_files_with_functions 4 < 15,https://github.com/yescpu/KeyboardChangeListener.git,yescpu/KeyboardChangeListener,cad88f06311774239c40bf284829c0549fa879f6,2019-09-21T22:35:46+08:00,cad88f06311774239c40bf284829c0549fa879f6,java,1.0,Java,False,java,low,350..399 created:2007-10-01..2020-11-30,362,584,4,15,4,147,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
289,usable,,https://github.com/robolectric/robolectric.git,robolectric/robolectric,eee5565c8491a421fe27eb00bee5e9f9b411302c,2020-11-21T23:24:07-08:00,5a333d652ba241b9ec0d9e59f528b99285ab9dcc,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6075,410,815,10272,727,100538,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
290,excluded,n_files_with_functions 11 < 15,https://github.com/xuyisheng/ShortcutHelper.git,xuyisheng/ShortcutHelper,c81b376930848b148cb229ba8929e237926a0355,2016-05-10T14:18:10+08:00,c81b376930848b148cb229ba8929e237926a0355,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1004,958,11,60,11,971,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
291,usable,,https://github.com/KilianB/JImageHash.git,KilianB/JImageHash,bbb54245b0dd21df80878930ed40dcde926bddc3,2019-01-28T11:14:38+01:00,c41bd3daca951e9397dff10a6143cfa981069cab,java,1.0,Java,False,java,low,400..449 created:2007-10-01..2020-11-30,444,67,93,658,76,8230,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
292,usable,,https://github.com/spring-projects/spring-security.git,spring-projects/spring-security,7f482eda7d2907abd0bd71ae3b5ca85aa223001f,2020-11-26T18:16:42+01:00,00a093fcbcd5ff9382da161f802d4c9c89b58d22,java,0.9519,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,9658,223,1810,9658,1424,93436,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
293,usable,,https://github.com/apache/phoenix.git,apache/phoenix,993ad5e9b60afe6b5111e790958062d6a4aabfdb,2020-11-27T10:44:26+01:00,a3e8731c272468dad3f062ff14742a77007743d7,java,0.9819,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1055,841,1708,24900,1597,339880,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
294,excluded,n_files_with_functions 9 < 15,https://github.com/openinx/minibase.git,openinx/minibase,6874582e066ef37c6547c523fb802ef228d00ea8,2019-01-28T01:27:56+08:00,6874582e066ef37c6547c523fb802ef228d00ea8,java,1.0,Java,False,java,low,250..274 created:2007-10-01..2020-11-30,250,710,9,143,9,1315,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
295,usable,,https://github.com/zaproxy/zaproxy.git,zaproxy/zaproxy,161f3e9563d3eb5843f83aea91e59fc6ccb3e282,2020-06-26T16:36:02+01:00,3649fc2742a447eaadeb03407bd1ad6026c9d72d,java,0.9564,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,16087,113,1194,14949,1059,170174,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
296,usable,,https://github.com/sofastack/sofa-tracer.git,sofastack/sofa-tracer,454615c01431730ef883b94b357e71a8e169aded,2020-10-29T10:16:47+08:00,63a37a79330786bbbf623913c0848a24aa58061c,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1128,656,398,2237,346,22165,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
297,usable,,https://github.com/xipki/xipki.git,xipki/xipki,174b2bce0b0881555691098adcfedfabbd15a442,2020-11-21T16:42:03+01:00,d0ac1896093b2288b21c38e8b9bf913153a3d37e,java,1.0,Java,False,java,low,600..699 created:2007-10-01..2020-11-30,609,598,704,7852,600,103401,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
298,usable,,https://github.com/mock-server/mockserver-monorepo.git,mock-server/mockserver-monorepo,3009f363b84df6a0ba377e72f6cff6ce204af0e8,2020-11-16T05:47:18Z,bc45cbd9daa453dde7a0263bb8682250e11527d5,java,0.9767,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5003,546,514,3761,471,36997,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
299,usable,,https://github.com/JsonChao/Awesome-WanAndroid.git,JsonChao/Awesome-WanAndroid,a130c59f9f4be88823432ccba5b2c51de9cde497,2020-11-30T09:37:14+08:00,42c4b46aaa2b112b02a8e4e26721b5efe22eb0a4,java,0.9951,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2715,122,206,1317,140,12836,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
300,excluded,n_files_with_functions 7 < 15,https://github.com/GuoZhaoHui628/WifiListConnect.git,GuoZhaoHui628/WifiListConnect,49173657a93901903110404403825eb02b38deb4,2019-05-30T22:17:51+08:00,49173657a93901903110404403825eb02b38deb4,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,230,625,8,60,7,704,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
301,usable,,https://github.com/vipshop/vjtools.git,vipshop/vjtools,4c1ee2a312b7ef088e21081a93da3681c97bef69,2020-08-11T23:36:55+08:00,2f780edd504e7474b77f54665370a6a8361e3f55,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7607,300,146,1501,137,13434,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
302,usable,,https://github.com/kairosdb/kairosdb.git,kairosdb/kairosdb,f9c081891483b35bbdfe8be580e2c57a915e9904,2019-12-11T20:26:42-07:00,7446e4f73553fad63803b36e5b791179438b4cd9,java,0.7163,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1759,231,497,4631,410,53611,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
303,usable,,https://github.com/liyue2008/simple-rpc-framework.git,liyue2008/simple-rpc-framework,aabaf50ac3a08a9910b6c1c466d3d18fb9a24423,2019-10-02T15:29:09+08:00,aabaf50ac3a08a9910b6c1c466d3d18fb9a24423,java,1.0,Java,False,java,low,275..299 created:2007-10-01..2020-11-30,287,263,50,119,36,1397,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
304,usable,,https://github.com/lysine-dev/retrofit.git,lysine-dev/retrofit,7128bf34c649daca5977b1fbf93f0278fab4267c,2020-11-02T10:53:22-05:00,f14babed1a937ffb198f6725081732b63ef390ec,java,0.9815,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,43940,17,162,694,112,8513,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
305,usable,,https://github.com/esig/dss.git,esig/dss,d3d181d5d8478a96f72ae3181266b435ff338810,2020-07-31T09:10:53+02:00,9f3af8f2ca672b8948e0a3ee8687e53adf9f5c33,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1048,857,1196,8362,978,76245,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
306,usable,,https://github.com/ushahidi/Ushahidi_Android.git,ushahidi/Ushahidi_Android,5e50131eca5c53a1f7e0db228a0b042a4737db35,2020-04-10T17:09:45+02:00,5e50131eca5c53a1f7e0db228a0b042a4737db35,java,0.9964,Java,False,java,low,200..212 created:2007-10-01..2020-11-30,202,476,274,3597,234,35900,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
307,excluded,n_files_with_functions 8 < 15,https://github.com/happydog-intj/JsBridge.git,happydog-intj/JsBridge,506b36d7e9f4c6d5f7eba9c0e04dde9b7a96b315,2019-11-04T16:48:55+08:00,3210abd0a9268edc83fe20f31fa45255b762299e,java,0.9231,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,9910,213,13,108,8,993,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
308,excluded,n_files_with_functions 9 < 15,https://github.com/Ramotion/folding-cell-android.git,Ramotion/folding-cell-android,0d6b3b85db14cd73bedf0c61602e552754f94278,2020-04-07T09:54:06+03:00,d8736d1bd5071dc61a36548e708fbd055af31ff2,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,4876,22,9,76,9,835,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
309,usable,,https://github.com/lmco/streamflow.git,lmco/streamflow,9adb2a83aa50a991b149d4e9955cb5a7098769af,2015-08-30T15:40:57-04:00,9adb2a83aa50a991b149d4e9955cb5a7098769af,java,0.9259,Java,False,java,low,250..274 created:2007-10-01..2020-11-30,257,494,216,2136,193,18780,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
310,usable,,https://github.com/doocs/leetcode.git,doocs/leetcode,d51eb28d1084904fd0a51f45b1c362c4b3e1ac49,2020-11-28T09:56:29+08:00,42c00a3bfef3260a1136a4c25ff0da44993dfd3f,java,0.4427,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,36744,24,1430,2160,1426,31777,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
311,usable,,https://github.com/murraco/spring-boot-jwt.git,murraco/spring-boot-jwt,29d33af2f0f3af7fb8dd135d3768a4e74a014634,2020-09-04T00:01:08-03:00,72b5b8a24db42cdc514c9f6870f046d7039aada9,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1691,303,16,70,15,654,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
312,usable,,https://github.com/Evernote/evernote-sdk-java.git,Evernote/evernote-sdk-java,a47ad92c8ab1d48840ad7b409ad6c5117dcd44b3,2017-06-12T18:41:28-07:00,a47ad92c8ab1d48840ad7b409ad6c5117dcd44b3,java,0.9709,Java,False,java,low,250..274 created:2007-10-01..2020-11-30,259,432,103,3201,87,34435,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
313,usable,,https://github.com/oracle/opengrok.git,oracle/opengrok,cbbb3bf877d545962e35713d9061f82f7c643919,2020-11-27T16:04:32+01:00,03b382868424ee9c5f04e09fe588fa433a7716ef,java,0.9228,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5026,542,583,4428,534,56334,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
314,usable,,https://github.com/linyiqun/DataMiningAlgorithm.git,linyiqun/DataMiningAlgorithm,6f5caa12cae4535d936a9b6d533e18640881966c,2015-08-02T14:36:11+08:00,6f5caa12cae4535d936a9b6d533e18640881966c,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3956,170,112,677,107,12515,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
315,usable,,https://github.com/lfkdsk/JustWeTools.git,lfkdsk/JustWeTools,76784019a41e200ce3f4493d10a1eb949d2692a7,2017-03-31T19:25:16+08:00,76784019a41e200ce3f4493d10a1eb949d2692a7,java,0.9892,Java,False,java,low,700..799 created:2007-10-01..2020-11-30,701,467,93,882,77,10925,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
316,excluded,n_files_with_functions 11 < 15,https://github.com/KeepSafe/TapTargetView.git,KeepSafe/TapTargetView,3d49d75902178ed47cf3c51dc7132c19a5355f69,2019-09-04T15:30:37-07:00,101e89d23c4a56e7e4c11d8844dc7f7170ee2230,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5457,477,11,169,11,1799,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
317,excluded,n_functions 33 < 50; n_files_with_functions 7 < 15,https://github.com/kikoso/android-stackblur.git,kikoso/android-stackblur,06e83078f26a4a0bc9c8208ebace4d5d4bfc5bed,2020-02-06T14:10:48+01:00,35696424fcb1bbb561ad5a281270fdc5abd7f1af,java,0.8571,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3563,266,14,33,7,1271,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
318,usable,,https://github.com/soulqw/Curtain.git,soulqw/Curtain,a925c1618b446dea612a92a7e51fb2d224f06632,2020-10-22T23:02:46+08:00,ba45b24eedebc617fbc62d5bbdfbcddcf66ba048,java,1.0,Java,False,java,low,700..799 created:2007-10-01..2020-11-30,724,342,23,140,19,1346,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
319,usable,,https://github.com/alibaba/freeline.git,alibaba/freeline,818e5de64f630a4c506499d7208b761061cb9d1f,2020-05-10T23:57:13+08:00,818e5de64f630a4c506499d7208b761061cb9d1f,java,0.7767,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5431,481,103,1003,96,9831,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
320,excluded,language javascript not sampled,https://github.com/nining377/UnblockMusicPro_Xposed.git,nining377/UnblockMusicPro_Xposed,df3f44235eec81c5a95dc6a69a157f5b4069fd37,2020-07-11T21:56:28+08:00,2e56bb0523c1fd26dae4cd2010a4d420715b8b7f,javascript,0.7209,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1383,178,43,429,39,3222,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
321,excluded,n_files_with_functions 7 < 15,https://github.com/WhiteDG/ProgressView.git,WhiteDG/ProgressView,82ab1fdde27de478301aaede0c5fddf79751896f,2017-07-10T23:09:08+08:00,8d5a713762b0a085780f4688d570ded3baad6e4c,java,1.0,Java,False,java,low,325..349 created:2007-10-01..2020-11-30,341,169,7,101,7,991,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
322,usable,,https://github.com/Sayi/poi-tl.git,Sayi/poi-tl,965c7fd22cce946e0696a500c0a3b8b571f84b95,2020-11-25T15:16:11+08:00,81edcbd9227a619078c07052830a2cd6a4333bb7,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5175,526,147,1004,123,8515,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
323,excluded,n_files_with_functions 7 < 15,https://github.com/fluttercommunity/flutter_webview_plugin.git,fluttercommunity/flutter_webview_plugin,bc10806f9caa3b5152d8b46c2474be2a05df0647,2020-11-12T14:02:33Z,6ab3a30353caf69eb7bd9cfc4bbe8d1e51b04e31,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1496,6,11,80,7,931,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
324,excluded,language typescript not sampled,https://github.com/jhipster/jhipster-sample-app-react.git,jhipster/jhipster-sample-app-react,bffde7d90ccf96e0bb0f67cc5caf15b6910d9dbc,2020-11-07T12:27:21+01:00,88535990553312f138136313c1a8df254c55cb31,typescript,0.489,Java,False,java,low,213..224 created:2007-10-01..2020-11-30,219,198,182,586,131,9490,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
325,usable,,https://github.com/Graylog2/graylog2-server.git,Graylog2/graylog2-server,fafac3cd87fc472d7b413635537eddb952704556,2020-11-30T18:48:05+01:00,c0695ad5ac6603c1422555e03048cc06fb96cf1d,java,0.6197,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,8171,278,4010,19718,3552,250582,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
326,usable,,https://github.com/jberkel/sms-backup-plus.git,jberkel/sms-backup-plus,768efca2a173021ccad90817f3cb657e0ab04c92,2020-10-07T13:04:22+10:00,fd33c3209c80598632d0323237fc86fa4ffea710,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1899,93,107,782,93,8364,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
327,usable,,https://github.com/oracle/oci-java-sdk.git,oracle/oci-java-sdk,58719416fb2da5db2dcc8ac838770f47de1f931b,2020-11-17T09:55:49-08:00,9b8af24a95810a8435ba0da404c648d7df37c3c8,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,244,172,10313,60155,10064,1033407,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
328,usable,,https://github.com/roughike/BottomBar.git,roughike/BottomBar,885d70e62359d15ed17dfd77a28809702d6ae513,2020-09-02T08:25:13+03:00,885d70e62359d15ed17dfd77a28809702d6ae513,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,8344,273,28,314,25,3074,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
329,usable,,https://github.com/zhpanvip/BannerViewPager.git,zhpanvip/BannerViewPager,b1981b2e0a154ff3f0e8ed28e72170db42382006,2020-11-30T09:14:07+08:00,12da2f7429a1982f77960169a21c82849fdf4944,java,0.8519,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3778,212,81,521,66,4760,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
330,usable,,https://github.com/wonderyuan/LEMarket.git,wonderyuan/LEMarket,5748e8c473b69fe4cbb95297061ca26965f9a71d,2020-05-13T09:45:35+08:00,afb32174255a8e18b0a3db386d987235566da2ae,java,0.7568,Java,False,java,low,325..349 created:2007-10-01..2020-11-30,345,94,111,1317,78,6636,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
331,usable,,https://github.com/brettwooldridge/HikariCP.git,brettwooldridge/HikariCP,8217f2082d884f878c8d245dae19ca28dce5577d,2020-10-15T20:42:07+09:00,a4d93f4f85517f90e632b795486d7102e933d7ff,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,21245,76,44,524,39,5348,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
332,usable,,https://github.com/googleapis/google-api-java-client.git,googleapis/google-api-java-client,ab3016701f2626937c4fb4fd5d96955f3fba9c81,2020-11-24T21:14:12Z,9e0a9f014ae0a0a6db5e94fbbff6d55eec958f82,java,0.9806,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1479,30,103,749,69,6184,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
333,usable,,https://github.com/bwaldvogel/mongo-java-server.git,bwaldvogel/mongo-java-server,f9c669158c3c41d767534e3a324bd53e6d03f18a,2020-11-29T11:59:01+01:00,e09dcfb7a49811fbe0543f23560eae9bb7deae95,java,1.0,Java,False,java,low,275..299 created:2007-10-01..2020-11-30,290,201,191,1880,176,21488,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
334,usable,,https://github.com/alibaba/COLA.git,alibaba/COLA,9d1aa686632493dc7b4d855517e87b64e569af0a,2020-11-14T20:45:22+08:00,352e1a867538d9cd40e1b11e4028fa652fc97557,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,13085,159,316,683,182,5925,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
335,usable,,https://github.com/liweiwei1419/LeetCode-Solutions-in-Good-Style.git,liweiwei1419/LeetCode-Solutions-in-Good-Style,30e4e769040833eab1ae6a801cd1717a4c44577b,2020-11-27T14:33:08+08:00,acc8661338cc7c1ae067915fb16079a9e3e66847,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2813,75,940,1950,935,28466,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
336,excluded,n_functions 35 < 50; n_files_with_functions 7 < 15,https://github.com/florina-muntenescu/DroidconMVVM.git,florina-muntenescu/DroidconMVVM,2ee28a6d394be75e3ad253e554f3ec8607cbaaed,2017-11-28T09:53:29+05:30,2ee28a6d394be75e3ad253e554f3ec8607cbaaed,java,1.0,Java,False,java,low,450..499 created:2007-10-01..2020-11-30,479,195,9,35,7,318,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
337,usable,,https://github.com/reactor/reactor-core.git,reactor/reactor-core,33c9d0e627c10c8f186c87459f8b2e74d31a0a93,2020-11-27T18:19:28+01:00,b9afa1b7e62375b6d3eaaa6fc6e558fbb529a899,java,0.9911,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5242,512,451,6721,424,70617,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
338,usable,,https://github.com/quarkusio/quarkus-quickstarts.git,quarkusio/quarkus-quickstarts,7caad2193e00381a34fb4eba00934908cfcb433f,2020-11-30T19:00:13+01:00,81a58443e92d0080c962f4ef01aa9e6118deb7a5,java,0.9853,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2195,435,340,1031,319,14032,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
339,usable,,https://github.com/jagrosh/Vortex.git,jagrosh/Vortex,89c041941cacac1707ff4c071c13744c163825e1,2020-11-20T20:45:42-05:00,8d3e6eb9150115f9c664e8d00b2a31de459fdb7b,java,1.0,Java,False,java,low,500..599 created:2007-10-01..2020-11-30,597,21,96,517,95,10025,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
340,usable,,https://github.com/zhanglei-workspace/shopping-management-system.git,zhanglei-workspace/shopping-management-system,846c7d6c94047b00c3e2731426e9f6ba4720719a,2017-05-28T22:50:02+08:00,846c7d6c94047b00c3e2731426e9f6ba4720719a,java,0.9048,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5200,520,105,724,90,7477,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
341,usable,,https://github.com/SunOfBeach2/CheckVersionLib.git,SunOfBeach2/CheckVersionLib,2d4a5af7123acf718cd0f0acd26272622765e301,2020-08-03T14:55:18+08:00,23ab03936b0bbd78c447ef8d4d10bfba4243e4cf,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2704,130,54,403,38,3851,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
342,usable,,https://github.com/pierreown/PullRefreshView.git,pierreown/PullRefreshView,d01a63461abfb7d520f54abfab692f15b07d935f,2017-05-23T14:35:27+08:00,d01a63461abfb7d520f54abfab692f15b07d935f,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,237,421,63,522,52,4646,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
343,usable,,https://github.com/h6ah4i/android-advancedrecyclerview.git,h6ah4i/android-advancedrecyclerview,e71c80dba792701ab7972b9af361b276bcc97883,2018-12-16T19:53:18+09:00,5213b003748cc2010d73d8c6c3193deb2bbf023e,java,0.8496,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5310,497,246,2255,186,23974,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
344,usable,,https://github.com/fusesource/mqtt-client.git,fusesource/mqtt-client,1cd73d119477b2247a76cab132e35a7b60015b15,2019-07-26T13:53:28+02:00,1cd73d119477b2247a76cab132e35a7b60015b15,java,0.9231,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1276,362,39,395,32,3392,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
345,excluded,n_functions 41 < 50; n_files_with_functions 4 < 15,https://github.com/andyxialm/TyperEditText.git,andyxialm/TyperEditText,2f730364ffaaf7ce27558ed0fdf05e44ac93d050,2017-10-16T15:56:19+08:00,2f730364ffaaf7ce27558ed0fdf05e44ac93d050,java,1.0,Java,False,java,low,350..399 created:2007-10-01..2020-11-30,381,282,9,41,4,315,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
346,usable,,https://github.com/lgvalle/Material-Animations.git,lgvalle/Material-Animations,be755fe9ebe7f9093360e4263c4293de368da1c7,2018-02-02T16:39:49Z,be755fe9ebe7f9093360e4263c4293de368da1c7,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,13527,149,15,81,15,992,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
347,excluded,no commit before as-of 2020-12-01,https://github.com/ixrjog/opscloud4.git,ixrjog/opscloud4,,,c9290d5f515bb5a703fdc33a39131460583f3c96,,,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1388,170,,,,,,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
348,usable,,https://github.com/imLibo/FilePicker.git,imLibo/FilePicker,fc3e85b07e3abc9ad96cff7f83bf923739a41252,2020-06-24T15:44:45+08:00,fc3e85b07e3abc9ad96cff7f83bf923739a41252,java,1.0,Java,False,java,low,325..349 created:2007-10-01..2020-11-30,325,477,56,456,51,5134,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
349,excluded,n_files_with_functions 6 < 15,https://github.com/wasabeef/richeditor-android.git,wasabeef/richeditor-android,c8b19b7f8d8c0f398b9d0dfa4bc11934769ade61,2020-09-16T02:55:50+09:00,ce152b910a59c66863baa68b007ac67e6b9de671,java,0.8333,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6342,389,6,133,6,948,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
350,excluded,n_files_with_functions 4 < 15,https://github.com/Devlight/NavigationTabStrip.git,Devlight/NavigationTabStrip,e7eff1944a9f2258f84415f5f5fa4210c5868d0c,2020-10-02T11:51:22+03:00,e7eff1944a9f2258f84415f5f5fa4210c5868d0c,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2208,432,4,81,4,717,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
351,excluded,n_functions 32 < 50; n_files_with_functions 5 < 15,https://github.com/akshay2211/MusicWave.git,akshay2211/MusicWave,d430bc59196f175138b3a9156c07433eb3028d95,2020-08-21T00:14:39+05:30,d2603907440044cf16c0a59b5ff87669ea17b981,java,1.0,Java,False,java,low,500..599 created:2007-10-01..2020-11-30,567,241,5,32,5,323,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
352,usable,,https://github.com/Nepxion/Discovery.git,Nepxion/Discovery,1c54fc40c0f18fb375bc7360a55acbf97d821e21,2020-11-30T20:35:59+08:00,2a5a8e949846a8b5ea7cdf995d2116cd3c7e40e5,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5752,445,416,1692,339,18393,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
353,usable,,https://github.com/MarquezProject/marquez.git,MarquezProject/marquez,bc969b5af8ef3f3e8c45e15421ac4378801ce69b,2020-11-30T11:28:54-08:00,180f37b22387146187af1ef0279e3ee1d1ccd789,java,0.7456,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2301,363,228,882,191,12193,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
354,usable,,https://github.com/mgsx-dev/gdx-gltf.git,mgsx-dev/gdx-gltf,0d0fa75a217914212fd61f0186c11e8215ee9ac1,2020-10-18T17:11:52+02:00,683054a88382f71e8472abbc1c29931277c1cf22,java,0.9827,Java,False,java,low,250..274 created:2007-10-01..2020-11-30,251,684,173,972,126,10874,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
355,usable,,https://github.com/Exrick/xmall.git,Exrick/xmall,602c775982555318d56f6e960730612ceedabac4,2020-11-17T14:28:58+08:00,19e7917d5ed3bd2a2421a3a246ad494c133ba94c,java,0.6394,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7215,321,391,14740,289,128409,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
356,usable,,https://github.com/muraee/Horizontal-Calendar.git,muraee/Horizontal-Calendar,05b1a4db1934ba6033e3352f81d66f584a3939e5,2019-03-29T10:23:57+01:00,05b1a4db1934ba6033e3352f81d66f584a3939e5,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1206,494,20,181,19,1456,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
357,usable,,https://github.com/lawloretienne/Loop.git,lawloretienne/Loop,461344ddddab4c1962affa08f42aab564248d854,2020-09-01T22:33:32-07:00,461344ddddab4c1962affa08f42aab564248d854,java,1.0,Java,False,java,low,250..274 created:2007-10-01..2020-11-30,253,610,111,1124,102,11454,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
358,usable,,https://github.com/elastic/logstash.git,elastic/logstash,6d9ff9c880fca95a87e634fbc883da8ef1b77085,2020-11-30T15:55:35-05:00,d6d88e38532a412e064b331e47024f5546bab6c0,java,0.5104,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,14972,128,627,4458,526,46318,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
359,usable,,https://github.com/stfalcon-studio/ChatKit.git,stfalcon-studio/ChatKit,243e8908de999a9111b2c4192808488f2c946fd0,2019-07-09T09:59:54+03:00,d10cfe3393a9d6ce150e817b22b019dcd17c55fa,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3722,226,50,562,45,4746,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
360,excluded,language c# not sampled,https://github.com/oxylabs/residential-proxies.git,oxylabs/residential-proxies,6794dd1bb773219b2c65bbae2f118e744dda3f13,2020-02-28T14:14:08+02:00,e8218932f4fd6acde708599bbf2074ae57216f17,c#,0.2,Java,False,java,low,300..324 created:2007-10-01..2020-11-30,319,123,5,2,2,62,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
361,excluded,n_functions 1 < 50; n_files_with_functions 1 < 15,https://github.com/h2pl/JavaTutorial.git,h2pl/JavaTutorial,cac85ff9f1730b24a5395a00e4d3534cc4e67e46,2020-08-26T15:27:35+08:00,f7dc65e3b5d850b64807727cda99edb54103211e,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7171,326,2,1,1,11,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
362,usable,,https://github.com/plantuml/plantuml-server.git,plantuml/plantuml-server,934a0edc5246f4363fb846f128457263f930d692,2020-11-21T18:35:15+01:00,e282cc303b3f0999a462d7e979175ac21478bb46,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2227,419,18,51,18,816,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
363,usable,,https://github.com/segmentio/analytics-android.git,segmentio/analytics-android,6cc62bb92594c5620ed84a7d22681b1775cdc9f9,2020-11-23T10:38:56-08:00,58d74728ad6a3f47ced995932e31a13a356a76f4,java,0.9231,Java,False,java,low,350..399 created:2007-10-01..2020-11-30,377,361,52,839,49,6948,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
364,usable,,https://github.com/zxing/zxing.git,zxing/zxing,820d0910734a3fd36e2f93c5d0915f5dfa807213,2020-11-19T06:48:45-06:00,56b8a9a7b53392097891463023a26c406b422225,java,0.9972,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,34181,31,351,2269,333,35468,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
365,usable,,https://github.com/roboguice/roboguice.git,roboguice/roboguice,d96250c41149e13a159d26a532365c3f7034c07e,2016-08-15T08:57:56-07:00,d96250c41149e13a159d26a532365c3f7034c07e,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3714,230,471,2988,326,26686,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
366,usable,,https://github.com/kingsollyu/AppEnv.git,kingsollyu/AppEnv,30fe7bd5b9ad3a4c1fda4c89414a293212afe75e,2017-07-06T15:58:22+08:00,30fe7bd5b9ad3a4c1fda4c89414a293212afe75e,java,1.0,Java,False,java,low,500..599 created:2007-10-01..2020-11-30,510,696,27,278,27,2971,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
367,usable,,https://github.com/weibocom/motan.git,weibocom/motan,39487e161322e349b2e6da155cb9fd6598eabfc8,2020-11-05T19:22:23+08:00,4c18b71e4491200c5cc4317d42556d337f96f11b,java,0.8902,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5861,432,410,4959,329,59009,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
368,usable,,https://github.com/JetBrains/fernflower.git,JetBrains/fernflower,c96f977ec70413c60ea54f2f302ce9f48d7784a7,2020-11-16T11:04:42Z,d23c50698e3062b73a9ba48c3891b212ae3d1b80,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,4433,89,172,1530,162,27249,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
369,usable,,https://github.com/DylanCaiCoding/LoadingStateView.git,DylanCaiCoding/LoadingStateView,4bd84b9e766756f30278fb33c3c4bec68bea60b7,2020-10-25T23:24:38+08:00,a91fa3f3142bd8edad7d7f23ef6ea91e0d699e85,java,0.8718,Java,False,java,low,600..699 created:2007-10-01..2020-11-30,678,138,39,172,38,1924,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
370,usable,,https://github.com/awsdocs/aws-doc-sdk-examples.git,awsdocs/aws-doc-sdk-examples,3c12d23932037cafe32c7804b7867da28b5fde0d,2020-11-30T09:27:19-08:00,2724cc242bc55c09a69bafb58eed598d18cdf908,java,0.2769,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,10469,208,2865,6082,2296,141051,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
371,usable,,https://github.com/MagicMashRoom/SuperCalendar.git,MagicMashRoom/SuperCalendar,a897fb20f670195c9b938d2104cc44d4c9b70904,2018-03-01T16:10:16+08:00,a897fb20f670195c9b938d2104cc44d4c9b70904,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2755,110,23,208,18,2003,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
372,usable,,https://github.com/mustfun/mybatis-lite.git,mustfun/mybatis-lite,15abce01aca66088ab96b490af75cc2d1ac3cb86,2020-11-07T10:57:15+08:00,6b8e253ec09c8d75f3e43c27139ee26ff8fa62c4,java,1.0,Java,False,java,low,200..212 created:2007-10-01..2020-11-30,206,270,190,661,125,8661,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
373,usable,,https://github.com/singwhatiwanna/dynamic-load-apk.git,singwhatiwanna/dynamic-load-apk,bbd3bfa84c3a26cc89615a7539aef3ac4e9491e5,2017-06-30T16:19:30+08:00,bbd3bfa84c3a26cc89615a7539aef3ac4e9491e5,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5990,417,37,318,29,2835,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
374,usable,,https://github.com/firebase/firebase-android-sdk.git,firebase/firebase-android-sdk,0fa174c6f55ece8f13b87c1765522f87db3510f6,2020-11-30T09:22:26-05:00,14c54ce45ce801290027b9b922af6eec5c93f320,java,0.9633,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2578,199,1326,10614,1038,126827,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
375,usable,,https://github.com/xiaoxiangyeyu123/HeavenlyModule.git,xiaoxiangyeyu123/HeavenlyModule,ac5acb938fe2685c3180a3299afe450b407c4625,2018-08-21T22:06:23+08:00,ac5acb938fe2685c3180a3299afe450b407c4625,java,1.0,Java,False,java,low,400..449 created:2007-10-01..2020-11-30,418,382,86,773,74,7346,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
376,usable,,https://github.com/redisson/redisson.git,redisson/redisson,8f8a01e956d44434206d1d92f9ed608b937f25ef,2020-11-30T14:37:47+03:00,3cb1fb5393b4ba190d9a546c6cb7c8fe404fb1c6,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,24425,64,1342,12231,1017,118994,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
377,usable,,https://github.com/discord-jda/JDA.git,discord-jda/JDA,3a9fcd0ecc88f988ac81eb2c18527283a83f12d1,2020-06-29T13:30:38+02:00,7c900019ca511a994087320ce98d19cd79a2c4b0,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,4699,42,553,4864,455,51567,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
378,excluded,n_functions 24 < 50; n_files_with_functions 5 < 15,https://github.com/dearKundy/excel-utils.git,dearKundy/excel-utils,e81894232974b64b11ea19939e2de2b090d7156d,2019-02-18T22:34:02+08:00,e81894232974b64b11ea19939e2de2b090d7156d,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,225,845,9,24,5,381,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
379,usable,,https://github.com/mrniko/netty-socketio.git,mrniko/netty-socketio,18c8f230f4c4bbe92b98cc434289fed007bb3474,2020-09-29T12:56:27+03:00,e97fbe126dd8a5853b604f773fd82858574aa149,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7016,332,104,624,77,5757,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
380,usable,,https://github.com/happydog-intj/CircleProgress.git,happydog-intj/CircleProgress,f2e687934ee56f24734f5baa0efbb5324e113d31,2020-03-21T20:55:26+08:00,954276ba39416f05c79561614a66e05e9e0422be,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3800,209,15,174,15,1488,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
381,excluded,no commit before as-of 2020-12-01,https://github.com/MinecraftForge/ForgeGradle.git,MinecraftForge/ForgeGradle,,,6bc1fcbe14f88cc7026fc118a2327b32a3d341fc,,,Java,False,java,low,500..599 created:2007-10-01..2020-11-30,573,195,,,,,,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
382,usable,,https://github.com/ssssssss-team/spider-flow.git,ssssssss-team/spider-flow,7b78154aede0b776485b09f2f1d97f8f6afc27bc,2020-06-20T22:23:07-05:00,c799cca99c7d064673dc79e6ef06a08bbc0e292d,java,0.8667,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,11364,187,150,2165,128,27470,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
383,excluded,n_files_with_functions 3 < 15,https://github.com/shekhargulati/strman-java.git,shekhargulati/strman-java,d0c2a10a6273fd6082f084e95156653ca55ce1be,2017-11-10T11:29:03+05:30,d0c2a10a6273fd6082f084e95156653ca55ce1be,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1330,264,3,109,3,4525,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
384,excluded,n_functions 1 < 50; n_files_with_functions 1 < 15,https://github.com/spring-cloud-samples/eureka.git,spring-cloud-samples/eureka,4518c0758cce1bdbeaa342768d88ccc847c8965a,2019-03-11T23:05:08-04:00,a80f52e5b8cdb243231f0a4475fcf526a5d88271,java,1.0,Java,False,java,low,500..599 created:2007-10-01..2020-11-30,522,602,1,1,1,11,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
385,usable,,https://github.com/CodingDocs/springboot-guide.git,CodingDocs/springboot-guide,a341d9eb8f17cecc8b12551819eef995e0a69156,2020-11-24T11:56:12+08:00,c9d3479f879a7ae26a3af03a7f3bb652f55a976c,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5263,505,98,205,81,2432,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
386,usable,,https://github.com/chiclaim/AndroidAll.git,chiclaim/AndroidAll,c3f0ffbdd1071f7253ec9a1cb8a6da207621fe2e,2020-11-17T11:02:08+08:00,b2ef9d9ef83f005854503ad7226bcbf31f9af3d8,java,0.5775,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1655,348,428,1207,337,13162,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
387,usable,,https://github.com/robertvazan/sourceafis-java.git,robertvazan/sourceafis-java,d2a12b6135897d7d1d6d85460af25a64daf16f63,2020-07-22T02:12:55Z,017de20db11fde8023e00af44951ddb0cbf14608,java,1.0,Java,False,java,low,275..299 created:2007-10-01..2020-11-30,293,135,46,438,41,3795,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
388,usable,,https://github.com/kestra-io/kestra.git,kestra-io/kestra,e7ece58ac059c2c432d9bfe01628ae21ed7eb81a,2020-11-30T10:47:13+01:00,c6efc7202cb7ef2a38f1f85a75674e2acbbfb3a7,java,0.8856,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,30099,41,306,1250,243,19339,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
389,usable,,https://github.com/mezz/JustEnoughItems.git,mezz/JustEnoughItems,cbe18a83dbafc220ad90d3e80a2031311565cd09,2020-11-11T16:32:00-08:00,0371fa6fafa14635a356019e4604f5580b26a34f,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1052,848,404,1869,257,22478,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
390,usable,,https://github.com/xyzlf/ShareSDK.git,xyzlf/ShareSDK,98ea91ae21031a092dd6d42c4b842cf98db4c778,2019-06-19T17:36:36+08:00,98ea91ae21031a092dd6d42c4b842cf98db4c778,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,228,721,29,146,24,1833,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
391,usable,,https://github.com/Yalantis/uCrop.git,Yalantis/uCrop,1a7653e102414d805ff13095efb049f95de594f1,2020-08-20T17:50:22+03:00,f788b534b48c144edf786c8cddbf0e029e637804,java,0.9706,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,12078,175,35,413,29,4808,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
392,usable,,https://github.com/ltsopensource/light-task-scheduler.git,ltsopensource/light-task-scheduler,b61e6ae4320d5bf63d803ed0ccc33894d854539b,2020-11-12T15:04:04+08:00,b61e6ae4320d5bf63d803ed0ccc33894d854539b,java,0.9745,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2992,4,783,5719,629,52069,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
393,usable,,https://github.com/zhangke3016/TranslationCompat.git,zhangke3016/TranslationCompat,19171a3db5aaabccafd79d4cfde384318eb40df2,2019-02-19T13:17:05+08:00,19171a3db5aaabccafd79d4cfde384318eb40df2,java,1.0,Java,False,java,low,275..299 created:2007-10-01..2020-11-30,286,294,17,109,16,1100,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
394,usable,,https://github.com/ben-manes/caffeine.git,ben-manes/caffeine,a54afaa9d00a78e335e5c2d7b62c5ce1b6ef82a3,2020-11-30T00:10:47-08:00,10646b00c14a7837fe16a16a2a7b1f82e5fa3155,java,0.9928,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,17927,92,278,3036,267,30621,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
395,usable,,https://github.com/lygttpod/SuperTextView.git,lygttpod/SuperTextView,8749cc5a279902e0143a24a02da16d0f63f263b6,2019-12-04T10:51:54+08:00,fb5fe50581cdacc1acbd36001012e8cdf9b7d072,java,0.5357,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3758,219,28,440,24,4679,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
396,usable,,https://github.com/MrCrayfish/MrCrayfishGunMod.git,MrCrayfish/MrCrayfishGunMod,9e3e9e8a95281f324559a0be5b0a7fbc1e88a25b,2020-10-14T14:20:16+10:30,2ddb4d43f567e23dbb2073a5b93dcea5decfbe0d,java,0.982,Java,False,java,low,200..212 created:2007-10-01..2020-11-30,206,269,167,948,150,13228,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
397,usable,,https://github.com/osmandapp/OsmAnd.git,osmandapp/OsmAnd,188d55ef9f7cd90e11bc39ddd976fbf5ff6cfe83,2020-12-01T00:42:42+01:00,0699b5fbe704a14320d0fb4c7b93151fd4791156,java,0.9677,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6121,407,1580,27125,1500,336497,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
398,usable,,https://github.com/liaohuqiu/cube-sdk.git,liaohuqiu/cube-sdk,4446b1f156ad609fe72a4e7cd5de3c4c95761d96,2015-05-20T17:51:51+08:00,4446b1f156ad609fe72a4e7cd5de3c4c95761d96,java,0.9928,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1170,561,139,1175,101,11073,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
399,excluded,n_files_with_functions 9 < 15,https://github.com/habanero-rice/PCDP.git,habanero-rice/PCDP,7b8ec44a084ed675d0ecb4466297b8f8a6767a2d,2018-07-06T16:26:53-05:00,7b8ec44a084ed675d0ecb4466297b8f8a6767a2d,java,1.0,Java,False,java,low,275..299 created:2007-10-01..2020-11-30,288,249,14,79,9,746,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
400,usable,,https://github.com/naman14/Timber.git,naman14/Timber,b53a7d54682e100acaefb41cd181b40f5db59f64,2020-10-06T11:29:02+05:30,b53a7d54682e100acaefb41cd181b40f5db59f64,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7034,331,164,1675,143,20568,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
401,usable,,https://github.com/sedmelluq/lavaplayer.git,sedmelluq/lavaplayer,8752fc990454cca51178600bbf5a5ef8c7b207f6,2020-11-30T10:03:27+02:00,707771af705b14ecc0c0ca4b5e5b6546e85f4b1c,java,0.9841,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1006,955,442,2429,362,25533,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
402,excluded,n_functions 14 < 50; n_files_with_functions 3 < 15,https://github.com/corbt/react-native-keep-awake.git,corbt/react-native-keep-awake,04de07139d2c7e8eafe0427011ca62942b8d74ad,2019-08-29T13:16:03-07:00,df4de3b2641a52081391eeee8407787b9e46a566,java,0.6667,Java,False,java,low,600..699 created:2007-10-01..2020-11-30,620,534,4,14,3,87,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
403,excluded,n_functions 28 < 50; n_files_with_functions 3 < 15,https://github.com/JakeWharton/hugo.git,JakeWharton/hugo,50ee96dc07cda4277cd5ee59add847251c34604e,2016-01-20T12:40:44-05:00,50ee96dc07cda4277cd5ee59add847251c34604e,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7880,287,4,28,3,319,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
404,usable,,https://github.com/frogermcs/InstaMaterial.git,frogermcs/InstaMaterial,6a8f6261c3633a1bfc09f95754c4300f42e5da23,2016-10-26T21:25:37+02:00,6a8f6261c3633a1bfc09f95754c4300f42e5da23,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,4934,12,25,247,25,2394,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
405,excluded,n_files_with_functions 10 < 15,https://github.com/Hankkin/TaoBaoDetailDemo.git,Hankkin/TaoBaoDetailDemo,c61658a2cf4e23b625f0aa41889667721eb84baa,2019-01-25T10:49:05+08:00,c61658a2cf4e23b625f0aa41889667721eb84baa,java,1.0,Java,False,java,low,275..299 created:2007-10-01..2020-11-30,285,302,10,114,10,1189,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
406,excluded,n_functions 41 < 50; n_files_with_functions 7 < 15,https://github.com/Yalantis/Side-Menu.Android.git,Yalantis/Side-Menu.Android,b83ed828a0c792d3f6ef08d4529e075c646a4e7c,2020-03-09T11:17:49+02:00,b83ed828a0c792d3f6ef08d4529e075c646a4e7c,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5199,521,9,41,7,469,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
407,usable,,https://github.com/spring-io/initializr.git,spring-io/initializr,e77aca221182aeda05d64c83b1aaf416ecc00c16,2020-11-30T09:30:50+01:00,2ef25589114201eef14c7356ba6ce1ca04be9983,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3710,231,351,2002,271,15171,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
408,usable,,https://github.com/geniusgithub/MediaPlayer.git,geniusgithub/MediaPlayer,5b7c3f2ebbff33b2fcb370c3bc0f389230a8b232,2016-10-13T23:34:31+08:00,5b7c3f2ebbff33b2fcb370c3bc0f389230a8b232,java,1.0,Java,False,java,low,275..299 created:2007-10-01..2020-11-30,278,503,294,2782,243,25605,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
409,usable,,https://github.com/Javen205/IJPay.git,Javen205/IJPay,b924f12cbb126fa9cb1ca0cefc93f40c89593a41,2020-11-29T15:14:50+08:00,528ad6084d559d6e1cc2677a4de3fa40e7e8c8a4,java,0.9457,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6612,366,184,1088,99,12732,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
410,usable,,https://github.com/mattia-battiston/clean-architecture-example.git,mattia-battiston/clean-architecture-example,2335709aebd885a3b39d7a99e64dd6caeb914dfa,2016-04-23T19:28:51+01:00,2335709aebd885a3b39d7a99e64dd6caeb914dfa,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1785,204,48,113,30,1000,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
411,usable,,https://github.com/wuba/WPaxos.git,wuba/WPaxos,4fc1466c11e2d1ddf9f3d07e722100e370bebd85,2020-10-30T16:37:43+08:00,da6abf9a5d0e58fe50c244320c4f367d46a4c226,java,1.0,Java,False,java,low,200..212 created:2007-10-01..2020-11-30,209,120,191,2859,172,24450,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
412,usable,,https://github.com/koral--/android-gif-drawable.git,koral--/android-gif-drawable,c61ede92d53b096f4fe8c6b00c98e725102c0f3b,2020-10-04T04:35:45+02:00,693ec4134ca260b153e59dc7acdee3c8e7520815,java,0.4625,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,9645,224,83,589,74,6377,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
413,excluded,n_files_with_functions 12 < 15,https://github.com/renaudcerrato/ToggleDrawable.git,renaudcerrato/ToggleDrawable,8968f074661defb14a1235f32404e4c9926b1d05,2016-01-25T13:56:13-06:00,8968f074661defb14a1235f32404e4c9926b1d05,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1122,669,12,65,12,594,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
414,usable,,https://github.com/MyPetORG/MyPet.git,MyPetORG/MyPet,f80c7e83203f3f60c517bff6cbe1a31c3ac91db6,2020-11-09T15:58:08+02:00,72203e1414733f5bd8872e912588441a93c9da72,java,0.9994,Java,False,java,low,200..212 created:2007-10-01..2020-11-30,210,93,1638,12768,1484,142249,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
415,usable,,https://github.com/xkcoding/spring-boot-demo.git,xkcoding/spring-boot-demo,71bd673772fba3e18105041284a7fe42933c1377,2020-11-24T16:54:58+08:00,87a142f9604c1a5365b4d24d22c2c11c26a9d5ab,java,0.9924,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,34051,33,395,1131,253,10034,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
416,usable,,https://github.com/sujithkanna/SmileyRating.git,sujithkanna/SmileyRating,8672206af4a1dc13b37dd6bda5defe0ea052754b,2020-03-29T21:11:31+05:30,8672206af4a1dc13b37dd6bda5defe0ea052754b,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1092,743,21,248,20,2629,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
417,usable,,https://github.com/CS-SI/Orekit.git,CS-SI/Orekit,aafb651bd7a5c95202172367ff18fd7f754e9d6e,2020-11-09T10:58:07+01:00,734c814858c114824f50292e838be057c614906f,java,1.0,Java,False,java,low,300..324 created:2007-10-01..2020-11-30,306,407,942,9480,774,112305,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
418,usable,,https://github.com/google/guava.git,google/guava,1a020b7e447bddc48b677d702611f58f7c9033cc,2020-11-30T10:12:38-05:00,7cd44b3506796c329f450e053673b74bed9db108,java,0.9993,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,51916,13,1350,23599,1147,202429,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
419,excluded,no commit before as-of 2020-12-01,https://github.com/cjbi/admin3.git,cjbi/admin3,,,edf5b5c07c1a813518061b44ff1cf72e26904c32,,,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1685,310,,,,,,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
420,usable,,https://github.com/gwenshap/kafka-examples.git,gwenshap/kafka-examples,92bcfb7d9c5da408266facf53c38da1880df75a4,2020-07-30T19:03:43-07:00,92bcfb7d9c5da408266facf53c38da1880df75a4,java,1.0,Java,False,java,low,600..699 created:2007-10-01..2020-11-30,645,357,23,66,22,1090,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
421,usable,,https://github.com/apache/iotdb.git,apache/iotdb,ff104e996a67ec0f4402d3f94290170ecb9be0b6,2020-11-30T22:21:53+08:00,8a5e5ca5444427a68e5597ed3211a223a8103555,java,0.9614,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6425,377,882,8260,774,89126,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
422,usable,,https://github.com/skydoves/ColorPickerView.git,skydoves/ColorPickerView,b5c1a41ad953188c3d834a9daec33f7ff02e9dcd,2020-11-11T01:49:07+09:00,f7cf7dbf974375e731e92d3c0e76262a2c75f0a9,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1720,275,25,258,18,2169,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
423,usable,,https://github.com/ksvc/KSYMediaPlayer_Android.git,ksvc/KSYMediaPlayer_Android,2a90ecdfe78cb9315a01e3a528c76658807a4819,2018-11-07T19:37:49+08:00,2a90ecdfe78cb9315a01e3a528c76658807a4819,java,0.9304,Java,False,java,low,800..999 created:2007-10-01..2020-11-30,852,473,115,1215,107,14837,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
424,usable,,https://github.com/apache/maven.git,apache/maven,b24c34bb23111aaef1f260c9c7a8ade6723a1a4a,2020-11-29T11:23:53+01:00,1634a9129cd9e4b3ab305d0cf0fde72b38f3defa,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5371,490,761,5144,555,67343,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
425,usable,,https://github.com/hivemq/hivemq-community-edition.git,hivemq/hivemq-community-edition,d525e49c093cbeea4c0d3fde39854f99441f5b35,2020-11-27T13:45:24+01:00,a81e83e28a7066caead75e053a27522660aebda8,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1213,476,833,4825,694,59153,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
426,usable,,https://github.com/jnr/jnr-unixsocket.git,jnr/jnr-unixsocket,72f3845b24ec9c18854347c84d7c84337b99eedc,2020-11-20T14:52:35-06:00,cf5cd5d6c1b6f1b128e3a614d1a4c9aea94724da,java,1.0,Java,False,java,low,275..299 created:2007-10-01..2020-11-30,291,173,18,231,18,1825,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
427,usable,,https://github.com/ximsfei/Android-skin-support.git,ximsfei/Android-skin-support,3eaa81f5999342018186fb28a2d915fc8605e4c4,2020-06-05T20:12:46+08:00,3eaa81f5999342018186fb28a2d915fc8605e4c4,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6508,369,321,2198,297,23696,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
428,usable,,https://github.com/vladmihalcea/flexy-pool.git,vladmihalcea/flexy-pool,f8efd8dfcc3480b473016bd75604bf23a13d7935,2020-11-10T08:12:10+02:00,e5ae5c7eabb3f053172e97af2a41af59ba901205,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1182,534,88,374,68,2880,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
429,usable,,https://github.com/dynamicreports/dynamicreports.git,dynamicreports/dynamicreports,a6aa8276409f7ef6ab7543789f8cbccbaaa3bff8,2020-10-09T00:05:13-05:00,c95f34d71818f188563ba94666635e1d86f3fc5b,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,248,59,1214,8716,829,65886,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
430,usable,,https://github.com/NanoHttpd/nanohttpd.git,NanoHttpd/nanohttpd,efb2ebf85a2b06f7c508aba9eaad5377e3a01e81,2019-07-03T19:16:33+01:00,efb2ebf85a2b06f7c508aba9eaad5377e3a01e81,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7237,320,47,354,36,3692,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
431,usable,,https://github.com/bit4woo/domain_hunter_pro.git,bit4woo/domain_hunter_pro,a5cea5bc54dfe32f2bef45f1527ba34fdb5c945f,2020-06-15T14:50:01+08:00,ddcfc00a557b5a147b72edc835c26347870d9ff1,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2157,467,46,591,43,7664,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
432,excluded,n_files_with_functions 4 < 15,https://github.com/MilkBowl/VaultAPI.git,MilkBowl/VaultAPI,c6d3aaa7ef346873da6b259cac5d0a85f12dea4e,2020-10-13T10:26:03-07:00,8bad2c479f531436b4b0694f5696b501d0afef3e,java,1.0,Java,False,java,low,300..324 created:2007-10-01..2020-11-30,308,350,5,120,4,657,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
433,usable,,https://github.com/pxb1988/dex2jar.git,pxb1988/dex2jar,d7a86110baba3f845973017021fb10664b1b90d2,2019-09-05T15:21:28+08:00,b5bda4fb4935ae8b3869b422454ae3b3896c7bc1,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,13159,158,263,2126,234,32658,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
434,usable,,https://github.com/zirouan/NavigationDrawer-MaterialDesign.git,zirouan/NavigationDrawer-MaterialDesign,8f3bd54d81e09f261841096d02727fbd722eb820,2016-03-12T10:48:19-03:00,8f3bd54d81e09f261841096d02727fbd722eb820,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1044,871,19,309,16,2633,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
435,excluded,n_functions 42 < 50; n_files_with_functions 8 < 15,https://github.com/ShaneBeeStudios/McDeob.git,ShaneBeeStudios/McDeob,3f29602d453965edd21665ee7810ee2b169e19cf,2020-11-11T14:08:30-08:00,37b01db92f0bcf904c7468b67074610c3be594b7,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,241,290,8,42,8,611,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
436,usable,,https://github.com/hibernate/hibernate-orm.git,hibernate/hibernate-orm,a239e343b35b13890bbe93dc4fbd1c28aee24827,2020-11-26T17:33:41+01:00,ac42edc9f6b69912539f0838ee34328d8749536b,java,0.9998,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6482,373,4433,30495,3139,329874,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
437,usable,,https://github.com/kofigyan/StateProgressBar.git,kofigyan/StateProgressBar,767b38b378fd2299692d0f92888f2637bea18315,2020-01-06T01:32:20-08:00,767b38b378fd2299692d0f92888f2637bea18315,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1616,397,43,250,41,2154,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
438,usable,,https://github.com/Anuken/Arc.git,Anuken/Arc,e13f9a192be0bad00766ff15a6bf7d2897ba00d1,2020-11-30T11:09:33-05:00,7445105cd2683daf5b9ac7033ebb07265d3e814d,java,0.9939,Java,False,java,low,400..449 created:2007-10-01..2020-11-30,433,194,660,11116,590,92279,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
439,excluded,no commit before as-of 2020-12-01,https://github.com/spinnaker/spinnaker.git,spinnaker/spinnaker,,,68ae198c1ec6f2c88bc2f2a703c610ccaeb138d3,,,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,9816,216,,,,,,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
440,excluded,n_files_with_functions 13 < 15,https://github.com/kungfoo/geohash-java.git,kungfoo/geohash-java,57f317c6c780ddfd0c9adae3a9403eb399d44a91,2020-10-13T12:28:03+02:00,6e9a2ba881cbfee23721b7c017c5717647beed20,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1012,940,14,120,13,1065,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
441,usable,,https://github.com/byc4426/ImageWatcher.git,byc4426/ImageWatcher,3ab88883b6aa905e35768538f76ba134b3a3b622,2018-11-19T09:49:40+08:00,3ab88883b6aa905e35768538f76ba134b3a3b622,java,1.0,Java,False,java,low,350..399 created:2007-10-01..2020-11-30,375,392,19,221,16,2708,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
442,usable,,https://github.com/forezp/SpringCloudLearning.git,forezp/SpringCloudLearning,d02ab3e73db9a73ec1d34a1868e8b80eb763311e,2019-10-03T13:11:46+08:00,740106e00636df1b005fe13f66f1f9ecbafd8b1b,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,17891,93,186,288,176,3734,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
443,usable,,https://github.com/junit-team/junit-examples.git,junit-team/junit-examples,193feb17af494a36facfd4f547a9bc10a00c621b,2020-11-15T07:19:06+01:00,5bd6594a2336f1eff52527733ba28682a3215d83,java,0.8929,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1620,390,28,70,24,864,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
444,usable,,https://github.com/TogetherOS/cicada.git,TogetherOS/cicada,17dc61e419dd7fb9690cfe29859c792893598c5f,2020-03-29T22:43:43+08:00,b5a99af98ad85d0f9af715e997a46c7bfc1de9a9,java,1.0,Java,False,java,low,800..999 created:2007-10-01..2020-11-30,942,170,80,251,60,2477,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
445,usable,,https://github.com/kevin-wayne/algs4.git,kevin-wayne/algs4,b55f245bada7e73939264f6a710fd00487d299e2,2020-11-30T03:45:18-05:00,7bb62c32f03fec900f0cc796a548ab992feffe4e,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7517,304,199,2396,198,21835,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
446,usable,,https://github.com/hibernate/hibernate-validator.git,hibernate/hibernate-validator,c4684a6d8ca9d8c049cacfb18af510c83c6fe4ec,2020-11-09T17:20:34+01:00,1cd945dfe1dc45a3aa04e18c75f22f551f8edd66,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1275,363,868,3798,709,42013,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
447,usable,,https://github.com/rjeschke/txtmark.git,rjeschke/txtmark,108cee6b209a362843729c032c2d982625d12d98,2015-08-11T11:03:53+02:00,108cee6b209a362843729c032c2d982625d12d98,java,0.9583,Java,False,java,low,450..499 created:2007-10-01..2020-11-30,452,489,24,183,15,4178,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
448,usable,,https://github.com/alibaba/ARouter.git,alibaba/ARouter,4660c11bab2b91515451ada04f943f8ea4b79ace,2020-10-19T21:36:04+08:00,08b926a5cd603721afbef95efd30884ba25b5a65,java,0.9634,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,14452,136,82,330,54,3863,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
449,usable,,https://github.com/1hakr/AnExplorer.git,1hakr/AnExplorer,e767593c69efa3622c45ba7d0345e89079a8d262,2018-10-04T16:16:23+10:00,e856926de57c4e403b8678bf3b289ac618065648,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2051,553,279,3284,265,38246,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
450,usable,,https://github.com/fenixsoft/microservice_arch_springcloud.git,fenixsoft/microservice_arch_springcloud,7d456fd41b9879130f6127eefc49471f70f887ba,2020-08-06T15:55:37+08:00,29208692bf0abcce16cd55cfcca364f36fefc11f,java,0.871,Java,False,java,low,400..449 created:2007-10-01..2020-11-30,417,395,93,766,81,2332,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
451,usable,,https://github.com/arduino/Arduino.git,arduino/Arduino,a056a5fdc751b933453830434e36aeffae7512d5,2020-10-09T12:11:56+02:00,a0df6e0e83b652c72bc78b0a1376c54d6ebc3bee,java,0.7712,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,14697,130,306,2490,272,34184,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
452,usable,,https://github.com/ac-pm/Inspeckage.git,ac-pm/Inspeckage,d8806c9e5f14d44c2e19a331e929d72d6faa4c54,2018-08-23T23:11:43-03:00,d8806c9e5f14d44c2e19a331e929d72d6faa4c54,java,0.7857,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2988,7,56,1779,52,29910,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
453,usable,,https://github.com/oracle/coherence.git,oracle/coherence,162d50180de4be5fc92acfd2845fe8622ebd15f6,2020-11-30T22:49:27Z,0e66b8c9324776dc3671d15c1113406ea70a1994,java,0.9964,Java,False,java,low,450..499 created:2007-10-01..2020-11-30,474,248,3043,31176,2546,400219,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
454,usable,,https://github.com/jindrapetrik/jpexs-decompiler.git,jindrapetrik/jpexs-decompiler,3ca0d9f4aefef3c2d5b8b5f4f6fd60218a5fd936,2020-04-25T17:33:58+02:00,cde1cc21aeba7814b8563ec43a02ac6fa7e9223b,java,0.9969,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5994,416,1910,15121,1665,216552,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
455,usable,,https://github.com/fuzhengwei/interview.git,fuzhengwei/interview,e9e65a7b17265861799ce968df76f33c6e9ef901,2020-11-22T09:38:53+08:00,55731b64ab389fb602f65768b71a151f843056fc,java,0.8889,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1599,424,27,105,16,660,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
456,excluded,n_functions 40 < 50; n_files_with_functions 2 < 15,https://github.com/codebutler/android-websockets.git,codebutler/android-websockets,6c7c60d11138636258d5632ec513b1bb2b07bd33,2013-05-27T14:47:28-07:00,6c7c60d11138636258d5632ec513b1bb2b07bd33,java,1.0,Java,False,java,low,700..799 created:2007-10-01..2020-11-30,714,394,2,40,2,498,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
457,usable,,https://github.com/killbill/killbill.git,killbill/killbill,5ddaad9821d328c923eb3e08a958e3093a1101d8,2020-11-20T21:17:33Z,52e2f55f103baf0703ddee71e10a7036595fc851,java,0.9875,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5835,436,1040,9782,827,100275,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
458,usable,,https://github.com/mekanism/Mekanism.git,mekanism/Mekanism,87babbbe75a02f16e5a992e3abfb6d22d0a0bbc1,2020-11-29T15:02:31-05:00,a61f348d130d0c71598dbbcc6f07a35e5a90489d,java,0.9995,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1689,307,1904,12874,1786,141294,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
459,usable,,https://github.com/rdio/rdio-simple.git,rdio/rdio-simple,4ca9bba134050b1b784257927b8ec55b254b72d3,2015-04-28T14:24:03-07:00,4ca9bba134050b1b784257927b8ec55b254b72d3,java,0.3333,Java,False,java,low,200..212 created:2007-10-01..2020-11-30,205,302,36,245,25,3196,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
460,usable,,https://github.com/DroidPluginTeam/DroidPlugin.git,DroidPluginTeam/DroidPlugin,c6ebf652e0f73aa0e5746766e117e51efaf41dbd,2019-12-14T19:12:59+08:00,c6ebf652e0f73aa0e5746766e117e51efaf41dbd,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6973,334,162,1357,155,17168,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
461,usable,,https://github.com/JorgeCastilloPrz/FABProgressCircle.git,JorgeCastilloPrz/FABProgressCircle,31f1cf9de81a46d2d645b36d20e6b7af83fd8548,2015-06-22T22:22:47+02:00,31f1cf9de81a46d2d645b36d20e6b7af83fd8548,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1234,439,25,109,18,968,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
462,excluded,n_functions 16 < 50; n_files_with_functions 9 < 15,https://github.com/JeffLi1993/jvm-core-learning-example.git,JeffLi1993/jvm-core-learning-example,12f76c1e5d18c86dc6a03217df2e5ccf0759afd0,2020-11-20T00:52:54+08:00,12f76c1e5d18c86dc6a03217df2e5ccf0759afd0,java,1.0,Java,False,java,low,325..349 created:2007-10-01..2020-11-30,349,7,9,16,9,141,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
463,usable,,https://github.com/asLody/VirtualApp.git,asLody/VirtualApp,1005f34255f416609828738c91fd93a8135314e0,2020-11-16T12:26:09+08:00,ba5abbc2774e9a039764aac07eae18a7fbadcdbc,java,0.8806,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,11121,194,741,4806,452,58184,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
464,usable,,https://github.com/project-travel-mate/Travel-Mate.git,project-travel-mate/Travel-Mate,1099b48ed2720010a4c6ccc2e8ee9980f3c0355d,2020-10-04T00:01:24+05:30,43a51e85943cd54b2cd21ab4e5dc5d2a2ae93403,java,0.9693,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1346,234,163,1440,151,18536,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
465,excluded,n_functions 46 < 50; n_files_with_functions 4 < 15,https://github.com/javiersantos/BottomDialogs.git,javiersantos/BottomDialogs,dc5dccb4f2bde1e9ebf64d42af7919a1cedc521c,2020-01-28T18:35:54+01:00,ef43b5183bd8d9c0d10cd5b804565def37231151,java,1.0,Java,False,java,low,600..699 created:2007-10-01..2020-11-30,630,466,4,46,4,390,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
466,usable,,https://github.com/ReactiveX/RxJava.git,ReactiveX/RxJava,bfd242da5de53bd16f8c7d52c83e0968010bba2c,2020-11-30T20:21:14+01:00,b0e8737b956f05cebca961899193c80104c94941,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,48157,16,901,9430,794,95287,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
467,usable,,https://github.com/yui/yuicompressor.git,yui/yuicompressor,cf0497e53fffe4ddbd50e71518c40e0c07d120de,2019-05-21T18:01:00-06:00,cf0497e53fffe4ddbd50e71518c40e0c07d120de,java,0.75,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2988,6,16,413,15,12563,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
468,usable,,https://github.com/grandstaish/paperparcel.git,grandstaish/paperparcel,b58afd5b722436c453f12363a50cdbd75f70a966,2019-11-24T14:42:56Z,b58afd5b722436c453f12363a50cdbd75f70a966,java,0.9175,Java,False,java,low,450..499 created:2007-10-01..2020-11-30,493,69,97,571,88,6170,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
469,usable,,https://github.com/careercup/ctci.git,careercup/ctci,5f6b4594386bbef84ccc64d7a7d23c6bc895a03e,2015-12-10T07:26:33-08:00,48950f46d346cd3472aa276443f20db6830ed9e0,java,0.4901,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5127,531,629,2393,582,30823,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
470,usable,,https://github.com/OpenLiberty/open-liberty.git,OpenLiberty/open-liberty,c1f445b467dc60f465c5a504597a0ea701b5eb4c,2020-11-30T09:59:10-06:00,720a42c0ad0068492a0e82aaf0ce0ef0821b68f5,java,0.986,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1272,366,30076,226109,21760,2925387,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
471,usable,,https://github.com/Elikill58/Negativity.git,Elikill58/Negativity,02fd83d6fde5bccf532a2dd61c2b6a7c537310de,2020-11-27T15:46:06+01:00,0e85f8ec6ba7e144a4ee9c62f32967e5801640d4,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,248,53,476,3086,424,44042,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
472,usable,,https://github.com/youlookwhat/DesignPattern.git,youlookwhat/DesignPattern,dcc915714a78ce88b1b12abdb4d544bc4ac8804a,2020-03-09T19:52:04+08:00,aeed0759c023cf6db617ba3d7b88642fb066c5b7,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5138,529,168,335,137,3306,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
473,excluded,language javascript not sampled,https://github.com/ZHENFENG13/My-Blog.git,ZHENFENG13/My-Blog,040bad79999d76ea0f56c681868cfaf1c647b997,2020-10-16T10:42:08+08:00,f0c238daadd7d061b0d91f64ca692297a57634b0,javascript,0.8203,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3884,196,345,7384,313,119740,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
474,usable,,https://github.com/alibaba/tac.git,alibaba/tac,80f8f6126ed652ac2b4ee353ccbe88496c9a882a,2018-06-02T12:00:29+08:00,80f8f6126ed652ac2b4ee353ccbe88496c9a882a,java,0.88,Java,False,java,low,275..299 created:2007-10-01..2020-11-30,289,218,150,720,106,6562,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
475,usable,,https://github.com/Vedenin/useful-java-links.git,Vedenin/useful-java-links,ab0d3b6df13ac4ecf9af1f672a992efdc3b63637,2020-10-01T22:05:30+02:00,7ede817ac8f8d1423c8a4905f4752551346859ea,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6209,399,155,632,151,6846,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
476,usable,,https://github.com/huangyz0918/AndroidWM.git,huangyz0918/AndroidWM,4cf980e922f3fc71253d6dac1a6c50c2a022a465,2020-10-29T16:50:14+08:00,6c52a8e6d1ab2e3100abbde78b7b2d840292ab03,java,0.9583,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1631,383,24,165,21,1843,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
477,usable,,https://github.com/jnr/jnr-posix.git,jnr/jnr-posix,de7b937ee720e196a75beb6ffd9daa6a92cd4b74,2020-11-20T14:41:18-06:00,afe3ad0b5850bbf24b62263b4b6abf6d869b7d8b,java,1.0,Java,False,java,low,250..274 created:2007-10-01..2020-11-30,253,609,122,1769,101,10332,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
478,usable,,https://github.com/antlr/antlr4.git,antlr/antlr4,eafcc9369e99badb0548cfb56da91ff20b0ab886,2020-11-29T17:10:37+08:00,45be27daf036f79eced0e3e215fdfee78b4b38d2,java,0.3628,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,19038,86,1277,10028,992,108892,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
479,usable,,https://github.com/jbake-org/jbake.git,jbake-org/jbake,c9989a3eac8d5abbeaf86ba3bf1a3d4c8d958fcc,2020-05-10T10:01:50+02:00,ee32be317336158be567e002744398ef86c89afd,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1162,577,79,509,72,4691,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
480,usable,,https://github.com/LeeLulin/ToDoList.git,LeeLulin/ToDoList,6dc2faedebdd775be6d439136441fa0880bf1e98,2020-04-25T10:49:33+08:00,1191c50e8110f2f867817a91d810068321a62bbe,java,1.0,Java,False,java,low,250..274 created:2007-10-01..2020-11-30,266,241,70,611,67,8200,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
481,usable,,https://github.com/pedrovgs/EffectiveAndroidUI.git,pedrovgs/EffectiveAndroidUI,605c107a5be5cca098e02db7274b2b3074ee02ff,2017-06-28T12:54:21+02:00,b9e6fcc795de5d01c9f720dec7511cda0bab6c02,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5975,418,54,294,46,2225,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
482,usable,,https://github.com/tmobile/pacbot.git,tmobile/pacbot,997c240c123d81cf3f55ff5093127c5fda6119c3,2020-09-28T22:06:47-07:00,997c240c123d81cf3f55ff5093127c5fda6119c3,java,0.6371,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1309,311,1389,11144,1176,174559,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
483,usable,,https://github.com/cachecats/LikeMeiTuan.git,cachecats/LikeMeiTuan,a95840bccad5c8934c6706b84979b21653645f2d,2018-11-07T18:40:23+08:00,a95840bccad5c8934c6706b84979b21653645f2d,java,1.0,Java,False,java,low,400..449 created:2007-10-01..2020-11-30,401,589,65,299,51,2852,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
484,usable,,https://github.com/HarlonWang/AVLoadingIndicatorView.git,HarlonWang/AVLoadingIndicatorView,841f98d230b14f0617e541a8b421f8dd96acd030,2018-04-24T10:59:23+08:00,841f98d230b14f0617e541a8b421f8dd96acd030,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,9739,220,35,128,35,2196,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
485,usable,,https://github.com/dinuscxj/LoadingDrawable.git,dinuscxj/LoadingDrawable,db4ceb6b90cabee18f33f89e04f6bb3a7a0b1f64,2017-04-13T17:50:47+08:00,db4ceb6b90cabee18f33f89e04f6bb3a7a0b1f64,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,4095,138,30,358,30,4436,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
486,usable,,https://github.com/yinchuandong/JavaVerify.git,yinchuandong/JavaVerify,ede75f5e4643b2b6a39f386d971ca141ee7c8a71,2015-01-10T19:30:04+08:00,ede75f5e4643b2b6a39f386d971ca141ee7c8a71,java,1.0,Java,False,java,low,200..212 created:2007-10-01..2020-11-30,209,129,26,154,26,2725,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
487,usable,,https://github.com/logisim-evolution/logisim-evolution.git,logisim-evolution/logisim-evolution,a70d8c441a9ba139065e9effe66ef27472b7289b,2020-10-11T17:27:04+02:00,46295a9e27051368c94078ed523ca63a6f741c58,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7872,288,1034,11577,922,149648,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
488,usable,,https://github.com/jamesnguyenhub/mkloader.git,jamesnguyenhub/mkloader,8e4d7ebed9ff2eee15e21e9d7e7ffaac9437043a,2017-09-25T16:42:35+07:00,8e4d7ebed9ff2eee15e21e9d7e7ffaac9437043a,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1370,203,27,96,26,972,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
489,usable,,https://github.com/BotLibre/BotLibre.git,BotLibre/BotLibre,5338123e7e57fc6530e03574395dcb4aff6690ef,2020-09-03T16:18:47-04:00,aef80b4f77b9ce74c1b4d5565da015dcd70d2945,java,0.8459,Java,False,java,low,600..699 created:2007-10-01..2020-11-30,641,391,2155,22137,1954,310897,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
490,usable,,https://github.com/flowable/flowable-engine.git,flowable/flowable-engine,baac80961ee485b96893e6d1fbce6bdef0796ea4,2020-11-24T18:25:59+01:00,f6017e32a4bdd3e59a8881f58b0ee181652d1d9e,java,0.9263,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,9632,226,6280,62652,5092,627741,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
491,usable,,https://github.com/openpnp/openpnp.git,openpnp/openpnp,0957870f9ac94557f764375f3c43a5bc9f4d5d4a,2020-11-22T13:21:26-06:00,5bd404cfc70f34103a3ca0fbb6b50c2b465f407c,java,0.9619,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2261,389,499,5551,460,68999,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
492,usable,,https://github.com/HotBitmapGG/MoeQuest.git,HotBitmapGG/MoeQuest,d53ad3f0b409cadff610e4a79ea6e694326503f0,2017-02-14T22:13:34+08:00,d53ad3f0b409cadff610e4a79ea6e694326503f0,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,247,88,75,608,61,6781,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
493,usable,,https://github.com/spring-projects/spring-data-examples.git,spring-projects/spring-data-examples,cb8a696d4347169cbfdaf7a2ec1938c7969e95f4,2020-11-23T12:21:56+01:00,7747029e6157cb780862826b6ae87c88d7a4df3c,java,0.9991,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5429,482,6457,8592,4227,78549,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
494,usable,,https://github.com/mcxtzhang/ZLayoutManager.git,mcxtzhang/ZLayoutManager,0493b70c5f0796d1bd3dc0eef9366b9f7dfb0d49,2017-07-04T17:45:12+08:00,0493b70c5f0796d1bd3dc0eef9366b9f7dfb0d49,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2524,228,20,99,20,1438,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
495,usable,,https://github.com/robo-code/robocode.git,robo-code/robocode,e290dc5d3dee00920456ddf47fa72787cc35251f,2020-06-26T00:33:06+02:00,c480de82c81e07fb5207ada553450b26430841ac,java,0.7231,Java,False,java,low,800..999 created:2007-10-01..2020-11-30,818,615,744,6372,598,66295,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
496,usable,,https://github.com/prestodb/presto.git,prestodb/presto,dc2d50bc51984e0e46577b3792eceabf33a679cb,2020-11-30T15:52:48-08:00,f0872041be5b270237dcdf7da13445b51d1756d3,java,0.9951,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,16763,107,4867,43666,4337,532275,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
497,usable,,https://github.com/Kelin-Hong/CalendarListView.git,Kelin-Hong/CalendarListView,7feb63f2216fcb480092a5ffbb10669711ba4713,2016-08-17T15:48:26+08:00,7feb63f2216fcb480092a5ffbb10669711ba4713,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1064,815,22,210,21,2315,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
498,usable,,https://github.com/pragma-/networklog.git,pragma-/networklog,cb2ed76d0d098f34e77e0ba555489cf540669e36,2020-01-05T21:43:40-08:00,cb2ed76d0d098f34e77e0ba555489cf540669e36,java,0.9393,Java,False,java,low,300..324 created:2007-10-01..2020-11-30,305,413,256,3325,225,40501,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
499,usable,,https://github.com/jeasonlzy/okhttp-OkGo.git,jeasonlzy/okhttp-OkGo,e34c2fa150dba4fa6e9460439f6c30adeea48225,2017-08-11T14:28:19+08:00,e34c2fa150dba4fa6e9460439f6c30adeea48225,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,10545,207,192,1402,179,14073,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
500,usable,,https://github.com/nroduit/Weasis.git,nroduit/Weasis,dccfe05b9afc7e21402ab71c20a461ff89371767,2020-11-25T08:11:03+01:00,2eaf211991f5057a0665e483fb55c062241d0770,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1429,106,694,7081,622,92473,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
501,usable,,https://github.com/learning-zone/spring-boot-basics.git,learning-zone/spring-boot-basics,3ae5939316ff14196cf9879d318d88641947eea1,2020-07-21T21:37:56+05:30,3c00d984020e02932fc593602fab241cd5dbaab6,java,1.0,Java,False,java,low,450..499 created:2007-10-01..2020-11-30,494,61,46,91,43,661,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
502,usable,,https://github.com/micronaut-projects/micronaut-core.git,micronaut-projects/micronaut-core,385839ecce633f92f74f9ea1d50c8d0bc6555f23,2020-09-04T11:18:12+02:00,8ef8b0bab49b1d9e7f242c5907b1255dda3baad7,java,0.9994,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6435,375,1723,9214,1152,103570,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
503,usable,,https://github.com/UnevenSoftware/LeafPic.git,UnevenSoftware/LeafPic,dc3ddc14705e4c8b6f6e7d3c778756661b73c7ae,2020-05-28T20:32:02+02:00,cfec78746776ed4bbccf9387bfc3f6ba1bb2c181,java,0.9789,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3259,349,142,1312,130,14376,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
504,excluded,n_files_with_functions 8 < 15,https://github.com/WangGanxin/LoadDataLayout.git,WangGanxin/LoadDataLayout,f102327e574ec4672a9076ae6c0f66f7f8efb289,2017-04-10T14:18:37+08:00,f102327e574ec4672a9076ae6c0f66f7f8efb289,java,1.0,Java,False,java,low,300..324 created:2007-10-01..2020-11-30,304,452,8,127,8,1149,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
505,usable,,https://github.com/clojure/clojure.git,clojure/clojure,f47c139e20970ee0852166f48ee2a4626632b86e,2020-11-05T11:41:41-06:00,33fb064dee4cf8decdae71ed93f1a6262f7a4c28,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,10984,196,171,3578,115,40969,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
506,excluded,language javascript not sampled,https://github.com/boylegu/SpringBoot-vue.git,boylegu/SpringBoot-vue,636ee6ead0d6315910784275ab8ed7be1d421370,2020-10-10T10:21:51+08:00,b98a555bafb3bae0f0b33557f983e42208c6dfcb,javascript,0.6,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1985,12,30,111,19,1130,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
507,excluded,language none not sampled,https://github.com/guardicore/labs_campaigns.git,guardicore/labs_campaigns,a114ad6e5f8b05c3e168110ffc05dc8b287a7bed,2020-08-21T13:41:53+03:00,60aa8bf5225fda2575d1f5bf6b79b720e042f88b,,0.0,Java,False,java,low,350..399 created:2007-10-01..2020-11-30,358,673,0,0,0,0,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
508,usable,,https://github.com/OpenFeign/feign.git,OpenFeign/feign,20d7647c46102cb17b67371120761b0abd3bd528,2020-11-19T17:08:24-05:00,52e024ef471e87d9e66f363778443bc12605e66b,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,9801,217,149,1118,136,11531,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
509,usable,,https://github.com/komoot/photon.git,komoot/photon,ced9e71d00f521a293b00b82a8c6df92da6adf53,2020-11-25T08:50:42+01:00,add264315fd671ec392dc9baaa8d220096f89b82,java,0.8269,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3159,383,52,471,43,3239,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
510,excluded,n_files_with_functions 13 < 15,https://github.com/qiurunze123/zookeeperDesign.git,qiurunze123/zookeeperDesign,6d0078d414c69bb3944cf9ce508e82128ad6520e,2020-02-07T19:04:46+08:00,6d0078d414c69bb3944cf9ce508e82128ad6520e,java,1.0,Java,False,java,low,600..699 created:2007-10-01..2020-11-30,625,503,15,86,13,684,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
511,usable,,https://github.com/guardianproject/haven.git,guardianproject/haven,69d0617ef8032c38e8e08d502f3390beea506349,2020-09-11T12:00:20-04:00,1e070fb21bff3e7886fa8faf05863794bd0a28d1,java,0.494,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6824,344,83,805,76,9843,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
512,usable,,https://github.com/tdebatty/java-string-similarity.git,tdebatty/java-string-similarity,0c20faa70d94f61c09dffa444a76a9ce5de2a698,2020-05-12T22:02:43+02:00,93240df9aab3ecea98b869c9536aa7ebc555b281,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2741,113,27,61,20,1146,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
513,excluded,n_functions 45 < 50; n_files_with_functions 4 < 15,https://github.com/BoD/android-switch-backport.git,BoD/android-switch-backport,68540291792058dad4f372b7b7e67d9518f42ed7,2015-09-20T19:54:49+02:00,68540291792058dad4f372b7b7e67d9518f42ed7,java,1.0,Java,False,java,low,450..499 created:2007-10-01..2020-11-30,487,117,4,45,4,327,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
514,usable,,https://github.com/apache/hudi.git,apache/hudi,36ce5bcd92fa6cb2fb88677eae1a7a846f606e3f,2020-11-30T23:07:21+08:00,c3cbf4ea6ce2a99d52a8c55ea76b13b29e807dea,java,0.9726,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6345,388,766,5293,703,59365,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
515,usable,,https://github.com/mercyblitz/segmentfault-lessons.git,mercyblitz/segmentfault-lessons,c67450acb62a086b7c1276c7f66ab7698427f9d9,2019-11-28T23:28:51+08:00,400fa957de935c147f2d295f0946d6c75f5c8789,java,0.9883,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1424,111,514,1420,464,13263,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
516,excluded,n_functions 26 < 50; n_files_with_functions 7 < 15,https://github.com/linglongxin24/ViewPagerFragmentLazyLoad.git,linglongxin24/ViewPagerFragmentLazyLoad,b0d2b2dffcb5409bcff11661fb83abd32778f28f,2016-11-18T13:22:15+08:00,b0d2b2dffcb5409bcff11661fb83abd32778f28f,java,1.0,Java,False,java,low,200..212 created:2007-10-01..2020-11-30,203,422,7,26,7,199,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
517,usable,,https://github.com/emanuele-f/PCAPdroid.git,emanuele-f/PCAPdroid,3f1f379a4ad61a9a703b5dcc04d2066edccea774,2020-11-18T20:26:24Z,902307acee6870fbc7ab5230ae017569f170898a,java,0.76,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5041,541,27,198,23,2866,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
518,usable,,https://github.com/suceser/android-open-source-project-analysis.git,suceser/android-open-source-project-analysis,d1f10b671ba51c728c885e7b45ca2c0ffaf86b31,2020-07-07T11:13:09+08:00,d1f10b671ba51c728c885e7b45ca2c0ffaf86b31,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2785,95,137,386,106,3579,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
519,usable,,https://github.com/Motianshi/distribute-tool.git,Motianshi/distribute-tool,37276e49821a991bd4b1f241f6d4d3f53ebd3d12,2020-07-01T22:19:49+08:00,7f63009c9fd667cbb1209b03d52fcd0a3c046d33,java,0.9474,Java,False,java,low,213..224 created:2007-10-01..2020-11-30,216,335,19,59,17,659,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
520,usable,,https://github.com/google/auto.git,google/auto,22ff3f94b938fbe50d825b55b0848bd7d17d0d21,2020-11-25T07:10:52-08:00,f7658e0dae3837422cd7f9bdc185ff55431e12e5,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,10560,205,106,920,88,10698,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
521,excluded,n_files_with_functions 5 < 15,https://github.com/mcxtzhang/AnimShopButton.git,mcxtzhang/AnimShopButton,8286b435b832b9aefdbf88c988a49e3b7b958e38,2017-03-21T09:53:56+08:00,8286b435b832b9aefdbf88c988a49e3b7b958e38,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1290,342,6,97,5,862,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
522,usable,,https://github.com/touchmii/OpenTCS-4.git,touchmii/OpenTCS-4,bf83762c634cd2434d310220f5e0535efbb795a0,2020-11-10T14:42:24+08:00,7c122cd1958f7d0b2561f95e6aedcb91cc26b58b,java,0.9926,Java,False,java,low,213..224 created:2007-10-01..2020-11-30,213,457,1627,12673,1291,147307,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
523,usable,,https://github.com/shwenzhang/AndResGuard.git,shwenzhang/AndResGuard,76e46512580dfb6190a5435c43a0c8a67d44ff3d,2020-11-13T15:35:39-08:00,e4df245d82f27d9a2d0dd108260a3510cbaba849,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,8638,259,45,472,43,6418,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
524,usable,,https://github.com/UniversalMediaServer/UniversalMediaServer.git,UniversalMediaServer/UniversalMediaServer,06583ec562385616a3005872d99c4044ab9cf9bf,2020-11-28T14:16:55+13:00,3f83cf234eebe89081ee1e03923a3938776e7695,java,0.9725,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2669,156,509,7343,477,103297,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
525,usable,,https://github.com/Assassinss/Interessant.git,Assassinss/Interessant,332177a33a319dff14fbd7ef3c0840ddd7b584f4,2017-05-08T17:50:57+08:00,332177a33a319dff14fbd7ef3c0840ddd7b584f4,java,1.0,Java,False,java,low,300..324 created:2007-10-01..2020-11-30,307,369,82,307,63,3879,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
526,usable,,https://github.com/apache/druid.git,apache/druid,2560bf0a1919c36b824bd0e4f9286e2899deddd3,2020-11-29T14:47:35-08:00,776254ea1b25aff4719a41c3ba51ce22e96db99d,java,0.9479,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,14092,141,3741,27743,3293,375461,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
527,excluded,language c not sampled,https://github.com/dragonwell-project/dragonwell8.git,dragonwell-project/dragonwell8,d37951ed6a51ea773a637657637a0ec3492b8c50,2020-11-11T15:32:09+08:00,7feb8b52eca1b2d72b93c6d8baed6ae49664b673,c,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,4317,106,1,9,1,266,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
528,excluded,n_functions 38 < 50; n_files_with_functions 14 < 15,https://github.com/MartinDai/weChatRobot.git,MartinDai/weChatRobot,9acf868c04b2a5e23b0393d1fead72ef5cadb610,2020-08-02T08:53:46+08:00,7ec4df6019e6bb409f1a6d90777debc4dee92690,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,234,520,21,38,14,807,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
529,usable,,https://github.com/dromara/Sa-Token.git,dromara/Sa-Token,81dbf3394b3c15085aaa2ee812547e7555f781fd,2020-11-25T20:07:54+08:00,cb191342372cec5045a8c26f38c61a6ea2147ff8,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,19108,85,25,143,21,995,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
530,usable,,https://github.com/zincPower/UI2018.git,zincPower/UI2018,dbd45cc93ac84f442fd7df9e6f83d639818120c1,2019-11-21T13:12:22+08:00,8004af816b3cab91bdc836ea31d1533d26f589b2,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1682,314,148,866,142,11533,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
531,excluded,n_functions 20 < 50; n_files_with_functions 3 < 15,https://github.com/SpiritMan/SmartisanTime.git,SpiritMan/SmartisanTime,e2068a5dd8f36e9d1342c747973c2ac6e0589d01,2016-09-29T10:18:39+08:00,5fa3844fec2456b9b52656b5cd20155bce5ba973,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,237,427,3,20,3,225,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
532,usable,,https://github.com/bazelbuild/bazel.git,bazelbuild/bazel,dc9e15d0991392fe54769ae48f6af44661b83f00,2020-11-30T15:34:47-08:00,9a2ababbd5cf113c31450fbe9214b501be8c58a2,java,0.9587,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,26026,55,3497,32197,3054,425820,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
533,usable,,https://github.com/bootique/bootique.git,bootique/bootique,72f16fcb248bda21e9d214443b1c7d31693d69ac,2020-10-24T15:45:05+03:00,5ef3fe7d8073de994fc3da841bef3b03fbc729a0,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1427,108,171,989,138,8181,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
534,usable,,https://github.com/YClimb/wxpay-sdk.git,YClimb/wxpay-sdk,fe7524a5f6b25592084c30646073e2f856b5dd00,2020-10-14T12:53:02+08:00,fe7524a5f6b25592084c30646073e2f856b5dd00,java,1.0,Java,False,java,low,500..599 created:2007-10-01..2020-11-30,598,14,22,195,19,2373,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
535,usable,,https://github.com/Devlight/InfiniteCycleViewPager.git,Devlight/InfiniteCycleViewPager,1038d36cec95c06c3b9b71223c319af7994b9d24,2018-05-22T00:34:59+03:00,1038d36cec95c06c3b9b71223c319af7994b9d24,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5678,451,21,320,19,3704,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
536,excluded,n_files_with_functions 11 < 15,https://github.com/bm-x/PhotoView.git,bm-x/PhotoView,46d05e4c075c16d62b281e5cd5222b4c3d30641b,2017-03-10T01:18:43+08:00,5e20691bb7c37e4ca3f678574a16a53e5006aaa6,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2618,187,11,116,11,1509,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
537,usable,,https://github.com/rengwuxian/HenCoderPlus.git,rengwuxian/HenCoderPlus,36205dc58d69c18cecdbffb11e9e447b685c9c1e,2018-12-21T23:54:08+08:00,36205dc58d69c18cecdbffb11e9e447b685c9c1e,java,1.0,Java,False,java,low,275..299 created:2007-10-01..2020-11-30,275,593,118,341,110,4067,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
538,usable,,https://github.com/grobidOrg/grobid.git,grobidOrg/grobid,35c46b0f0db78dc775e5b76c025c9c9d53cf7af2,2020-11-30T05:59:04+01:00,994eb1bfd195d6a3384563a75ad8d5078c2e7c87,java,0.853,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5207,518,347,4913,301,76578,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
539,excluded,n_files_with_functions 4 < 15,https://github.com/traex/ExpandableLayout.git,traex/ExpandableLayout,238607ab9445801e9ca9e65e57a73706f3c2b9da,2015-04-26T15:09:27+02:00,238607ab9445801e9ca9e65e57a73706f3c2b9da,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1627,385,4,51,4,474,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
540,usable,,https://github.com/forcedotcom/dataloader.git,forcedotcom/dataloader,2515d08c1193f94ce16c6d1c6d579d289f1c0e08,2020-11-23T10:34:33-06:00,f79c9f7d6c425d127650f6351b2f10fd8c177853,java,0.9672,Java,False,java,low,500..599 created:2007-10-01..2020-11-30,543,416,197,1593,175,18374,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
541,usable,,https://github.com/MinecraftForge/MinecraftForge.git,MinecraftForge/MinecraftForge,d85ea5a3b0bb03dc62263ced862fcf7a38f93c72,2020-11-28T21:10:49-05:00,da7e5f8bfa0bf2744e1fbd0e07bea86956729092,java,0.9985,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7850,289,677,5605,599,55889,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
542,usable,,https://github.com/bz51/SpringBoot-Dubbo-Docker-Jenkins.git,bz51/SpringBoot-Dubbo-Docker-Jenkins,d7367a3176cf4baef8cce11ec5c5af3b648c80fe,2018-01-28T20:18:00+08:00,d7367a3176cf4baef8cce11ec5c5af3b648c80fe,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2231,415,142,795,114,6026,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
543,usable,,https://github.com/noidsirius/SootTutorial.git,noidsirius/SootTutorial,a99ad62a9c3e5a02027585ee0aa1cae1dee4b321,2020-11-13T11:12:23-08:00,cc3cde07f16380850ace8a2c2e0edd1178973d35,java,1.0,Java,False,java,low,400..449 created:2007-10-01..2020-11-30,447,34,15,92,15,1087,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
544,usable,,https://github.com/lingochamp/okdownload.git,lingochamp/okdownload,abfd0b638ea8b21bb2b2dc0b7c50e19129608b6c,2019-12-25T17:35:12+08:00,cb6e20f2484927ef81728355fad3231bb87859a9,java,0.8684,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5242,513,152,1549,128,14592,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
545,usable,,https://github.com/hehonghui/AndroidEventBus.git,hehonghui/AndroidEventBus,731f8836fc22f6bbcb6bf3cedf703284951601d6,2018-04-03T10:46:38+08:00,73bf04fa411b6740c62b332597012dba495888c9,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1605,416,21,103,17,932,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
546,usable,,https://github.com/mostafacs/ecommerce-microservices-spring-reactive-webflux.git,mostafacs/ecommerce-microservices-spring-reactive-webflux,ef548a31a1abfc36ed65b2fce96d3f8527b017ee,2020-02-17T18:26:02+02:00,919ad2b751d095a3679b445ebad27b77e42b0cef,java,1.0,Java,False,java,low,200..212 created:2007-10-01..2020-11-30,209,151,34,82,24,1184,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
547,excluded,n_files_with_functions 14 < 15,https://github.com/zfdang/Android-Touch-Helper.git,zfdang/Android-Touch-Helper,10386494e28c6dba90e3d7dedc1f6bb17c3370cf,2020-11-10T16:23:48+08:00,d896dc13954cdeaf7f6a71e6201cc01f9e751b77,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5338,493,14,82,14,1677,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
548,usable,,https://github.com/brianway/webporter.git,brianway/webporter,2619dfaafca7a82f70e938f5b6efd6d9f4110554,2017-05-11T19:14:07+08:00,31fafaec9993c99862e07b17d9bb64a4b162b4c1,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2766,104,27,103,26,945,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
549,usable,,https://github.com/Diffey/RxZhihuPager.git,Diffey/RxZhihuPager,79bf9c5550f09689d3d17850c3250886f2b05acd,2016-02-22T11:19:10+08:00,79bf9c5550f09689d3d17850c3250886f2b05acd,java,1.0,Java,False,java,low,450..499 created:2007-10-01..2020-11-30,481,175,44,223,38,1756,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
550,usable,,https://github.com/code4craft/webmagic.git,code4craft/webmagic,4b902270b4d6358fbbfeb56695e7ee89f967d38d,2020-10-27T09:01:21+08:00,67816a19d68a4fec4657bf1336227e046e251df2,java,0.9402,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,11670,180,184,876,148,7964,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
551,usable,,https://github.com/patzly/grocy-android.git,patzly/grocy-android,a49d80d037d9926ce6c855b427c068dda58a6d32,2020-11-29T23:39:47+01:00,8921b9f8b6e72fa1df9963594dd8843451c4e46a,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1206,495,147,1747,141,30222,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
552,excluded,n_functions 21 < 50; n_files_with_functions 1 < 15,https://github.com/google/Accessibility-Test-Framework-for-Android.git,google/Accessibility-Test-Framework-for-Android,cfc7e905d090622925eee5e00fba69d4aa958643,2020-10-05T17:05:48-04:00,c65cab02b2a845c29c3da100d6adefd345a144e3,java,1.0,Java,False,java,low,500..599 created:2007-10-01..2020-11-30,524,581,1,21,1,112,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
553,usable,,https://github.com/Nightonke/BoomMenu.git,Nightonke/BoomMenu,e20b5ea52d67679968c6950b40fb7430f574cb71,2017-09-12T00:21:50+08:00,e20b5ea52d67679968c6950b40fb7430f574cb71,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5774,440,65,700,61,8085,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
554,usable,,https://github.com/tiann/epic.git,tiann/epic,559a31d1394eea4fa2ff3c133f557c50245973d9,2020-11-23T20:05:22+08:00,c67d0d3e3769c19119465784a579c659dd88c4ce,java,0.8929,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,4551,69,30,368,28,3949,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
555,usable,,https://github.com/android10/arrow.git,android10/arrow,5a98a5320e84278ba74aa095772371e265f5ea76,2018-08-31T01:50:31+02:00,5a98a5320e84278ba74aa095772371e265f5ea76,java,1.0,Java,False,java,low,400..449 created:2007-10-01..2020-11-30,436,166,33,368,23,2211,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
556,usable,,https://github.com/wildfirechat/im-server.git,wildfirechat/im-server,9e007185ba1fcbbeb01f72c45068bc3920f3ec69,2020-11-27T19:00:34+08:00,7fd01c12d1e4a49f78ec72004637c138007cb7ab,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,8571,264,390,2185,357,27375,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
557,usable,,https://github.com/nextgenhealthcare/connect.git,nextgenhealthcare/connect,202772154761e16223a70b7c833d84c967a123a6,2020-11-24T23:00:09Z,11017fd02ab09db9a0388dc85a41bd906f789eba,java,0.9831,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1217,469,1601,19316,1421,224774,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
558,excluded,n_files_with_functions 11 < 15,https://github.com/kprimice/react-native-sensor-manager.git,kprimice/react-native-sensor-manager,fec9a1563a3d68402216a73db6a19c2d50cc8c8f,2016-12-22T14:41:56+01:00,fec9a1563a3d68402216a73db6a19c2d50cc8c8f,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,238,366,11,77,11,826,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
559,usable,,https://github.com/crazycodeboy/TakePhoto.git,crazycodeboy/TakePhoto,31a222705b52aae685369823ece42b7740a7aa63,2018-04-02T20:15:48+08:00,31a222705b52aae685369823ece42b7740a7aa63,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7209,323,39,273,36,2531,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
560,excluded,n_functions 44 < 50; n_files_with_functions 7 < 15,https://github.com/c0ny1/jsEncrypter.git,c0ny1/jsEncrypter,b35fe5b68c65f8375a288e1e6cf7dd6d69630381,2020-03-06T16:35:33+08:00,b35fe5b68c65f8375a288e1e6cf7dd6d69630381,java,0.7143,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1067,807,7,44,7,516,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
561,usable,,https://github.com/fizzed/rocker.git,fizzed/rocker,4a8d6f11eaf2fb573ba3c142fe4b1464823f24fa,2020-05-29T10:58:12-04:00,d836ce4f0880294ce2efba156f29016c401f0144,java,1.0,Java,False,java,low,700..799 created:2007-10-01..2020-11-30,781,72,105,636,94,6182,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
562,usable,,https://github.com/rabbitmq/rabbitmq-tutorials.git,rabbitmq/rabbitmq-tutorials,e8ad99adc433b6ed3d3e334f070579367b4c7e8d,2020-11-20T15:39:24+03:00,10a2c5f26d8b02773901431a4cee55d8bd3539a5,java,0.2931,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6902,340,242,493,197,8179,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
563,excluded,n_files_with_functions 8 < 15,https://github.com/SpecialCyCi/AndroidResideMenu.git,SpecialCyCi/AndroidResideMenu,eee589e385d148d51c32aad3667fdc30839bb576,2015-11-05T19:51:12+08:00,eee589e385d148d51c32aad3667fdc30839bb576,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2819,71,8,76,8,761,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
564,usable,,https://github.com/wizzardo/webery.git,wizzardo/webery,814f8dfb1043c6ba597dd44724f620879d133731,2020-10-07T20:34:03+02:00,14b1cb6ddc85d27db488c26168ff7d460214a373,java,1.0,Java,False,java,low,213..224 created:2007-10-01..2020-11-30,221,129,171,1415,157,12315,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
565,excluded,language javascript not sampled,https://github.com/doocs/advanced-java.git,doocs/advanced-java,8f34b4775ecb38b3c2c949b5262941f202cd075f,2020-11-29T20:49:50+08:00,80b89fb9496d7ea3213e402c8c3853399e00c363,javascript,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,79172,5,1,0,0,7,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
566,excluded,n_functions 40 < 50; n_files_with_functions 8 < 15,https://github.com/kooritea/fcmfix.git,kooritea/fcmfix,1894bd3faeb09a9252eb2a83fa430b4c259fb0d2,2020-11-06T10:23:00+08:00,b366825a1922c0f315efd4759f6c3eb58540dd74,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1670,331,8,40,8,646,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
567,usable,,https://github.com/JetBrains/pty4j.git,JetBrains/pty4j,7d19d2d2164d7bdb8b85b6989ce3519e8f739358,2020-11-25T11:49:49+03:00,7dd1378d167cb451fe6c50f4b73e129ec2925897,java,0.8824,Java,False,java,low,400..449 created:2007-10-01..2020-11-30,435,168,35,366,33,3594,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
568,usable,,https://github.com/apache/doris.git,apache/doris,99404df8b22bab445b3ecb536e05d381901fcb6b,2020-11-30T22:02:03+08:00,8e10b235cf030d486b6840cfd64b6218ab515e6d,java,0.6563,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,16162,112,2508,25684,2231,351192,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
569,excluded,n_files_with_functions 10 < 15,https://github.com/bingoogolapple/BGABadgeView-Android.git,bingoogolapple/BGABadgeView-Android,571c00a6e4b6c999a535e876f4b53cc599b3e8e7,2020-11-16T08:33:12+08:00,d69ee719c0c418c35e7936b5e6621c0193198748,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2636,172,13,127,10,1497,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
570,usable,,https://github.com/DrownCoder/VRShow.git,DrownCoder/VRShow,ad4eea9bf2ca08e6629380c7b11e1f7271611027,2018-03-03T19:01:35+08:00,ad4eea9bf2ca08e6629380c7b11e1f7271611027,java,1.0,Java,False,java,low,275..299 created:2007-10-01..2020-11-30,289,214,21,125,19,1659,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
571,usable,,https://github.com/zouzg/mybatis-generator-gui.git,zouzg/mybatis-generator-gui,f5e01737a93727bce2f4684b31480b94f275eb9b,2020-05-17T19:35:41+08:00,dde137711ac11e0a0ebc95be1d07a850b1365bf9,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6667,362,31,289,30,3284,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
572,excluded,n_files_with_functions 11 < 15,https://github.com/patric-r/jvmtop.git,patric-r/jvmtop,5693965183b56f25341ffc3a36d4963b9294069b,2016-10-20T17:49:52+02:00,5693965183b56f25341ffc3a36d4963b9294069b,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1238,431,14,204,11,2562,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
573,usable,,https://github.com/nordicsemi/Android-nRF-Mesh-Library.git,nordicsemi/Android-nRF-Mesh-Library,1677257b1b23661b7e85b22da2c7e7cbdedce25b,2020-11-02T12:21:21+01:00,433163b22ae09d85960a3da297f7e3c956c658e1,java,1.0,Java,False,java,low,450..499 created:2007-10-01..2020-11-30,477,218,495,3733,445,44585,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
574,usable,,https://github.com/LWJGL/lwjgl3.git,LWJGL/lwjgl3,02934555dad9d0a69d076cbfc2aee37e2d2b71d4,2020-10-15T20:15:17+03:00,8adda2367a10f0283ba7ac27a2222fcf7fc67212,java,0.6113,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5483,473,5209,102877,3720,849385,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
575,usable,,https://github.com/ehcache/ehcache3.git,ehcache/ehcache3,cb4dcc83417ce085e864d4cce362ffa69e321a44,2020-11-30T18:01:51-05:00,efea774551dcfdcfe54ec105dcfbfd70a42d8b6b,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2089,517,813,5394,613,56444,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
576,usable,,https://github.com/guokr/simbase.git,guokr/simbase,52cb8a553f67fadad03b46e5af56e7adc0cd076f,2014-06-13T16:27:24+08:00,52cb8a553f67fadad03b46e5af56e7adc0cd076f,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,232,562,79,488,68,4944,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
577,usable,,https://github.com/OpenTSDB/opentsdb.git,OpenTSDB/opentsdb,f08dd760ca5071475d2ea59d5c9f33ea09a5fa28,2020-10-26T16:39:47-04:00,0f681b7545d9999506900da5f1c4dbe433dbfb43,java,0.991,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5066,539,223,3483,193,47243,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
578,usable,,https://github.com/yacy/yacy_search_server.git,yacy/yacy_search_server,df2bf9ef2828e0e2d2d0eb02ed84dce04f9b6fc7,2020-11-29T14:24:33+01:00,b50b76bd552a851f737b98683f20d8b861e137ae,java,0.9589,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,4091,139,1045,12230,945,190669,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
579,excluded,n_files_with_functions 14 < 15,https://github.com/yangchaojiang/DemoLoadView.git,yangchaojiang/DemoLoadView,5b833413962da856fecda8ca3d97386149bb9d2f,2018-08-01T17:52:49+08:00,5b833413962da856fecda8ca3d97386149bb9d2f,java,1.0,Java,False,java,low,213..224 created:2007-10-01..2020-11-30,221,105,16,100,14,893,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
580,usable,,https://github.com/lightbend/config.git,lightbend/config,ee92d7f4c244f88d64b493402af82b29d4875ed9,2020-10-23T00:13:34+01:00,a9e5a9d1c6c9e73a520628a0d30ac92eb41a66d7,java,0.9612,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6321,392,103,1221,73,11532,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
581,usable,,https://github.com/corretto/corretto-8.git,corretto/corretto-8,3a7c38225b61ae3c21fde674921d32cdf6e19b92,2014-06-11T22:26:30-07:00,25132331c2d698a6df869a318ea8804d6202e4a1,java,0.8353,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2127,489,21967,267284,17319,3525848,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
582,excluded,n_files_with_functions 9 < 15,https://github.com/NLPchina/Word2VEC_java.git,NLPchina/Word2VEC_java,76ff20fc3f93b107a42595bb165bddeedd1e457d,2017-11-21T03:59:47-06:00,76ff20fc3f93b107a42595bb165bddeedd1e457d,java,1.0,Java,False,java,low,600..699 created:2007-10-01..2020-11-30,698,9,9,68,9,867,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
583,usable,,https://github.com/koush/AndroidAsync.git,koush/AndroidAsync,c4fa8e00f06856dc1f76bae537d12849983d562d,2020-11-29T10:03:58-08:00,12f9e20443db5c8e79e7e4d43d9e2b3f4230266b,java,0.9889,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7522,303,180,1594,130,14654,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
584,usable,,https://github.com/SpongePowered/SpongeAPI.git,SpongePowered/SpongeAPI,4172d6b19cd1cc7dcca1bbbcae24e22e919e58fb,2020-11-30T23:28:50Z,fb073c867e3f8d9da87acba15a6178bc261badad,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1174,551,1292,2445,557,30130,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
585,usable,,https://github.com/box/mojito.git,box/mojito,ea5c92333dedfa57a7fde89ed1acc2abae0d6aa1,2020-11-30T11:35:39-08:00,0b290071035f4a43ea8719e17965335a93e86ec8,java,0.819,Java,False,java,low,350..399 created:2007-10-01..2020-11-30,389,174,989,5464,894,51538,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
586,usable,,https://github.com/signalapp/Signal-Server.git,signalapp/Signal-Server,b1160af896c04ce8736db59f0600fe40bbb5d1d0,2020-11-25T15:05:27-05:00,ca7a105f156511b17ddefe1cf4ae8cd0831646e9,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,10763,202,374,2761,356,26952,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
587,usable,,https://github.com/MovingBlocks/Terasology.git,MovingBlocks/Terasology,fc7c4e18fc5899db55a7f4fa5157b873f3c76d7c,2020-09-19T15:30:38-05:00,f1da4d47f84e6343bb74ff8e62ae2f6dbe72b485,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3902,183,2000,14903,1474,148171,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
588,usable,,https://github.com/3breadt/dd-plist.git,3breadt/dd-plist,73db2c2530442f20168a647b736421e7fce657c5,2020-05-19T20:55:24+02:00,5df600d177dd7b8e2749c7eed0190d72f3e4c10e,java,0.9412,Java,False,java,low,275..299 created:2007-10-01..2020-11-30,284,350,17,337,17,4280,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
589,usable,,https://github.com/smuyyh/BookReader.git,smuyyh/BookReader,1c736c94ad16385b8e26f8c4661cd7b1fea3a447,2020-09-02T16:13:41+08:00,fceb08925ca3cb4f39fbcd246cc330c02004438c,java,0.9863,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6969,335,293,2470,220,29971,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
590,usable,,https://github.com/apache/curator.git,apache/curator,95f147f8a864375744a566af3d550659f512728b,2020-11-18T19:47:33-05:00,0d09f025051f3a4def75bdeb472b0e7a20a0b12b,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3170,377,516,2660,317,30830,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
591,excluded,n_files_with_functions 7 < 15,https://github.com/devilist/AdvancedTextView.git,devilist/AdvancedTextView,7d3b30a273cd38e570047fcda50b66be63467d45,2019-07-14T16:49:45+08:00,7d3b30a273cd38e570047fcda50b66be63467d45,java,1.0,Java,False,java,low,400..449 created:2007-10-01..2020-11-30,436,149,9,95,7,1532,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
592,usable,,https://github.com/Jasonchenlijian/FastBle.git,Jasonchenlijian/FastBle,d89126caee2326ebe8c2102eecbbeddc9eae3274,2019-01-01T16:23:34+08:00,e4c566b4bf8446be42d2f18d1bda3f0c968fa203,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5509,472,42,365,30,4000,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
593,excluded,n_functions 37 < 50; n_files_with_functions 8 < 15,https://github.com/zuiwuyuan/WeChatPswKeyboard.git,zuiwuyuan/WeChatPswKeyboard,61999797e10819e38457d7d5c4873f92428a2667,2017-06-20T21:52:36+08:00,61999797e10819e38457d7d5c4873f92428a2667,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1071,801,9,37,8,466,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
594,excluded,n_functions 31 < 50; n_files_with_functions 6 < 15,https://github.com/android-cjj/BottomSheets.git,android-cjj/BottomSheets,b9527132881497052d1313cbab74ba2da561cb94,2016-03-04T02:15:05-08:00,b9527132881497052d1313cbab74ba2da561cb94,java,1.0,Java,False,java,low,400..449 created:2007-10-01..2020-11-30,403,566,6,31,6,446,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
595,usable,,https://github.com/navasmdc/MaterialDesignLibrary.git,navasmdc/MaterialDesignLibrary,7271050ff486cc4038e13f02b10a28aa4cf5b8cf,2016-11-14T22:06:39+01:00,7271050ff486cc4038e13f02b10a28aa4cf5b8cf,java,0.9677,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,8909,252,31,259,30,2883,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
596,excluded,n_files_with_functions 10 < 15,https://github.com/xmuSistone/AndroidPileLayout.git,xmuSistone/AndroidPileLayout,76434cad0af3a12ca4ce18e54117c3091374425f,2017-08-14T20:13:25+08:00,76434cad0af3a12ca4ce18e54117c3091374425f,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2154,471,11,78,10,996,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
597,usable,,https://github.com/samphonic/Moppy2.git,samphonic/Moppy2,f8f3d8f2a350050a6932d46a1bfd41ca247baec4,2020-08-30T13:46:35-07:00,1e9e34b19f32d69ef66ee7d9f5c3189d9e68c23c,java,0.8148,Java,False,java,low,325..349 created:2007-10-01..2020-11-30,331,373,67,330,50,4296,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
598,usable,,https://github.com/strimzi/strimzi-kafka-operator.git,strimzi/strimzi-kafka-operator,a53fee491a311ff87193b2ae42c919b619433e2a,2020-11-30T23:53:50+01:00,8446530c8541ce52e5ab851c99fe37804269ca76,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5966,421,549,4889,494,54981,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
599,excluded,n_files_with_functions 7 < 15,https://github.com/recruit-lifestyle/WaveSwipeRefreshLayout.git,recruit-lifestyle/WaveSwipeRefreshLayout,1da2d9eb2d6dd8ff928eaa04cbfc76a8786cdccf,2016-07-21T17:31:55+09:00,1da2d9eb2d6dd8ff928eaa04cbfc76a8786cdccf,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1911,80,7,164,7,1580,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
600,usable,,https://github.com/sdwfqin/AndroidQuick.git,sdwfqin/AndroidQuick,48e22721eea79b322458dee0750ddfe98127e235,2020-11-13T15:13:04+08:00,b4741e22d20b137342282219d41d2533b55d5b69,java,0.9141,Java,False,java,low,800..999 created:2007-10-01..2020-11-30,893,319,163,964,141,9742,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
601,usable,,https://github.com/jOOQ/jOOQ.git,jOOQ/jOOQ,a7812c8fac0c5ccaa2b1693bede07a861c76ee39,2020-11-30T14:07:46+01:00,a5d01f39b779aa748891c5a5a4e2c3a63fa50341,java,0.9899,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6803,347,1987,27857,1142,243209,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
602,usable,,https://github.com/romannurik/Android-WizardPager.git,romannurik/Android-WizardPager,559656a2fb03b95bcd7dd57bf8d8dccff72fbcf0,2017-03-08T23:21:35-05:00,559656a2fb03b95bcd7dd57bf8d8dccff72fbcf0,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1149,607,18,142,15,1260,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
603,usable,,https://github.com/w568w/fuckView.git,w568w/fuckView,b8703d12778b49af6d16510470120424dea3cfc8,2020-07-22T09:43:49+08:00,a151c5bdfc9409a86c41b976e66c0de25d578788,java,1.0,Java,False,java,low,300..324 created:2007-10-01..2020-11-30,322,41,59,329,57,5161,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
604,usable,,https://github.com/dyc87112/SpringBoot-Learning.git,dyc87112/SpringBoot-Learning,a24e6652ade15aebca7bfded39f17b3be0ebd6a2,2020-11-26T11:11:22+08:00,4212d163da816c6fa5b28d59130318dac2379a73,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,15683,118,240,442,191,4429,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
605,excluded,no commit before as-of 2020-12-01,https://github.com/TiangongCraft/Tenet.git,TiangongCraft/Tenet,,,deb496b0fee2600efdb3277347ea2568b79ed7f1,,,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1509,531,,,,,,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
606,usable,,https://github.com/jpenilla/TabTPS.git,jpenilla/TabTPS,093db9058c053b0d025f028daf98f0ffcbf4f66e,2020-11-28T20:06:55-08:00,feecb099306d31104d52b492dd70167138dfd4a4,java,1.0,Java,False,java,low,325..349 created:2007-10-01..2020-11-30,333,334,37,145,36,1713,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
607,usable,,https://github.com/ksoichiro/Android-ObservableScrollView.git,ksoichiro/Android-ObservableScrollView,47a5fb2db5e93d923a8c6772cde48bbb7d932345,2016-02-14T19:02:12+09:00,47a5fb2db5e93d923a8c6772cde48bbb7d932345,java,0.9907,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,9605,229,107,766,104,9178,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
608,usable,,https://github.com/jodconverter/jodconverter.git,jodconverter/jodconverter,f2aee5ea9333a6025bf25ce9b24336c173e5b522,2020-10-13T11:44:56-04:00,8977022ab31d1a75010beac7f906f5bde714d10b,java,0.9849,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1598,427,199,909,156,13122,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
609,usable,,https://github.com/iainporter/oauth2-provider.git,iainporter/oauth2-provider,53af5328e8e00d2736374d3f68306014a41b39ef,2015-04-13T11:42:35+01:00,53af5328e8e00d2736374d3f68306014a41b39ef,java,0.8861,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,225,839,79,534,69,4168,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
610,usable,,https://github.com/paascloud/paascloud-master.git,paascloud/paascloud-master,781281a9503332ed3cef44ea618349d14230a127,2018-12-26T17:43:39+08:00,781281a9503332ed3cef44ea618349d14230a127,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,9853,215,704,1516,382,25145,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
611,usable,,https://github.com/danoz73/RecyclerViewFastScroller.git,danoz73/RecyclerViewFastScroller,c4af0360146c04b1c18988d7813230021da3421b,2015-04-23T16:50:38-07:00,c4af0360146c04b1c18988d7813230021da3421b,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1121,670,24,95,20,813,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
612,excluded,n_functions 36 < 50; n_files_with_functions 9 < 15,https://github.com/SPARQL-Anything/sparql.anything.git,SPARQL-Anything/sparql.anything,5af51c5ea59f1a52d162157053b481bf5cc201f6,2020-11-30T18:09:09+01:00,477351043efb3ca5cb44b8c4f869c0dfd863e532,java,1.0,Java,False,java,low,300..324 created:2007-10-01..2020-11-30,309,319,10,36,9,650,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
613,usable,,https://github.com/JakeWharton/butterknife.git,JakeWharton/butterknife,fcdebedf3276096db2f51bf6372b849b5a9c75ed,2020-09-03T22:00:12-04:00,fcdebedf3276096db2f51bf6372b849b5a9c75ed,java,0.96,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,25316,58,125,567,106,7952,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
614,usable,,https://github.com/Grover-c13/PokeGOAPI-Java.git,Grover-c13/PokeGOAPI-Java,d17889b8b2611b090d5770f6277deaf7d73b4f15,2019-04-07T16:06:15+02:00,d17889b8b2611b090d5770f6277deaf7d73b4f15,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1047,861,172,1487,147,18712,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
615,usable,,https://github.com/samdjstevens/java-totp.git,samdjstevens/java-totp,6a047690fa1d0f88b86d5d1397900f9ed959c044,2020-11-05T21:30:51Z,6a047690fa1d0f88b86d5d1397900f9ed959c044,java,1.0,Java,False,java,low,500..599 created:2007-10-01..2020-11-30,553,346,22,81,16,583,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
616,usable,,https://github.com/mapstruct/mapstruct.git,mapstruct/mapstruct,84c3bda5a23e48956ad5de4955792ef0a278638e,2020-11-22T13:04:26+01:00,211b2be6205a720f30aad77e5b94cd1fac441443,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7698,296,336,2304,264,23952,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
617,usable,,https://github.com/lenve/javaboy-code-samples.git,lenve/javaboy-code-samples,adeafb52a193698d61264122b922d84274161a86,2020-10-27T10:04:41+08:00,5e7af1d93a4acc6c50c2ca5ec1e80ee9da42d057,java,0.9708,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1352,228,137,1450,127,16305,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
618,usable,,https://github.com/hamidness/restring.git,hamidness/restring,fdd206cf481bc2c3c21cda3b657ab02e43886e67,2020-05-28T21:02:26+02:00,fdd206cf481bc2c3c21cda3b657ab02e43886e67,java,0.9545,Java,False,java,low,213..224 created:2007-10-01..2020-11-30,223,63,22,94,21,998,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
619,usable,,https://github.com/junit-team/junit4.git,junit-team/junit4,7852b90cfe1cea1e0cdaa19d490c83f0d8684b50,2020-10-11T17:41:24+02:00,890f3c972647de378f25e7271d8fbbd9d3456b79,java,0.9954,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,8509,267,218,1453,166,10783,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
620,usable,,https://github.com/apache/fineract.git,apache/fineract,c5b01e12c0cc2f4b3aa667222ee7bf3819c5e27d,2020-11-29T15:10:10+08:00,8e80aa6e85445c2a1e248152b4aa1c4d3072e541,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2590,195,3020,18765,2515,257915,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
621,excluded,language javascript not sampled,https://github.com/Humsen/web.git,Humsen/web,538af0100cb8546d8d06d7ee1810c8b39fddc72e,2020-08-02T18:17:58+08:00,58a30ec9d6781155a59f8089673632c8ab8ef502,javascript,0.8223,Java,False,java,low,600..699 created:2007-10-01..2020-11-30,664,215,619,7083,588,153831,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
622,usable,,https://github.com/justauth/JustAuth.git,justauth/JustAuth,442332be57a0b5bb2185d19a4cbde8628c76b344,2020-11-02T21:30:23+08:00,694bbf1b010d93404e3bfb4824d90e9ddfaebebb,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,17539,97,94,524,58,5597,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
623,excluded,n_files_with_functions 14 < 15,https://github.com/patrickfav/uber-apk-signer.git,patrickfav/uber-apk-signer,6f0e7b54c1fb3ce85c6f3b1442ca6382f08ec91d,2020-11-29T20:10:32+01:00,76cbf02556b4454f4c2bd6c908b4355003c4e37d,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2797,84,14,76,14,1510,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
624,usable,,https://github.com/betacraftuk/betacraft-launcher.git,betacraftuk/betacraft-launcher,87cbdc59a2d4f41ee1889074d316a318574f3bc2,2020-10-23T07:15:41+01:00,d477bd95cf6c0e9b9f75469d1795248f83cdaab6,java,1.0,Java,False,java,low,400..449 created:2007-10-01..2020-11-30,440,101,44,351,41,5859,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
625,usable,,https://github.com/spring-projects/spring-boot.git,spring-projects/spring-boot,bd7e89be1afb1f684317a9976663eb58e47b782d,2020-11-30T17:18:35+01:00,f2abe77da5e6d8619c7edc57596bab2c5ce6cbfc,java,0.9971,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,81726,4,3073,17358,2264,159014,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
626,usable,,https://github.com/mayubao/Android-Pay.git,mayubao/Android-Pay,603233da5d5d78b3f25273b87554e2a06d6d3e61,2017-07-08T10:18:00+08:00,603233da5d5d78b3f25273b87554e2a06d6d3e61,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1608,410,17,109,17,1150,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
627,usable,,https://github.com/CloudSlang/cloud-slang.git,CloudSlang/cloud-slang,48923570780dd096e0cf17ef657b6b1fdc50dc31,2020-11-25T17:05:37+02:00,e60890c0e3a9c99b8cb3f008864c3d12a9addba1,java,0.9588,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,240,299,291,1726,243,20098,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
628,usable,,https://github.com/Bearded-Hen/Android-Bootstrap.git,Bearded-Hen/Android-Bootstrap,b3d62cc1847e26d420c53c92665a4fe1e6ee7ecf,2017-07-22T10:39:46+01:00,b3d62cc1847e26d420c53c92665a4fe1e6ee7ecf,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7211,322,65,461,49,12221,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
629,usable,,https://github.com/openhab/openhab-addons.git,openhab/openhab-addons,6afbe23ea61567322ee72f2501822929c4c9a471,2020-11-30T12:09:20-08:00,78fc7fbfb7a37ad031db8c959c56333de05026e5,java,0.9996,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2065,539,7690,47572,6250,581558,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
630,excluded,n_functions 18 < 50; n_files_with_functions 2 < 15,https://github.com/josnidhin/Android-Camera-Example.git,josnidhin/Android-Camera-Example,dd8093c677858512f94d361aa5a13ffe70c89442,2014-09-26T21:53:52+08:00,dd8093c677858512f94d361aa5a13ffe70c89442,java,1.0,Java,False,java,low,250..274 created:2007-10-01..2020-11-30,260,411,2,18,2,247,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
631,usable,,https://github.com/ChrisRM/material-theme-jetbrains.git,ChrisRM/material-theme-jetbrains,f93b8ec54cf76defd9e488c2a33dd19a377c9af7,2020-11-07T14:52:53+02:00,4b3683f00cf2e0000a627ff05d80f38748f0baaa,java,0.9963,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,7727,295,271,1975,261,19582,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
632,usable,,https://github.com/cesardeazevedo/react-native-bottom-sheet-behavior.git,cesardeazevedo/react-native-bottom-sheet-behavior,f0d5d8f76d5449807c1b6f9762228af4a98068aa,2019-05-29T18:01:30+08:00,f0d5d8f76d5449807c1b6f9762228af4a98068aa,java,0.5385,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1154,596,39,331,35,4060,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
633,usable,,https://github.com/java110/MicroCommunity.git,java110/MicroCommunity,4d2fac76790181b9347bd1d7d3988b44e77cf002,2020-11-30T18:30:49+08:00,45102fc13900aad6d117b00a4feeeafe9c3f5fee,java,0.9979,Java,False,java,low,800..999 created:2007-10-01..2020-11-30,968,89,3729,21884,2719,199542,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
634,usable,,https://github.com/apache/pulsar.git,apache/pulsar,9c28378aea7da83164938c84fa6b55d0474fbbd8,2020-11-30T18:30:18+08:00,7a77b0397a2adfd191ca113043972cce36cd7b9b,java,0.8808,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,15354,121,2114,16365,1549,224701,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
635,usable,,https://github.com/pengliangAndroid/VirtualLocation.git,pengliangAndroid/VirtualLocation,fedfd4c549062e126e0a81c50da94a247c47e9ad,2018-06-20T12:41:54+08:00,fedfd4c549062e126e0a81c50da94a247c47e9ad,java,0.8748,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1350,230,712,4348,428,53543,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
636,usable,,https://github.com/lsfusion/platform.git,lsfusion/platform,dbf7090e9cb4fea500239fcd3797d0b2778880d9,2020-11-30T17:05:56+03:00,3fc5ce5ebc202d476830e5d388fda07f2aa9c12c,java,0.9944,Java,False,java,low,213..224 created:2007-10-01..2020-11-30,214,418,2835,28334,2429,264817,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
637,usable,,https://github.com/btraceio/btrace.git,btraceio/btrace,f8f3bf83ef25b1a910c2c9ef0c9ae032285dd359,2020-11-29T19:18:42+01:00,9347355e105d2810516a5f5893cdfe5e01eb540c,java,0.9966,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5997,415,296,3103,235,32874,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
638,usable,,https://github.com/w446108264/XhsWelcomeAnim.git,w446108264/XhsWelcomeAnim,36267d812fa2ff6e7432ea9384de1dfab132ecd5,2015-03-06T10:35:22+08:00,36267d812fa2ff6e7432ea9384de1dfab132ecd5,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1093,737,18,72,17,1201,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
639,excluded,n_functions 41 < 50,https://github.com/helloShen/leetcode-helper.git,helloShen/leetcode-helper,56bc2efee89405e1270bce8174e127fa2eef040a,2018-11-14T00:40:21-05:00,56bc2efee89405e1270bce8174e127fa2eef040a,java,1.0,Java,False,java,low,325..349 created:2007-10-01..2020-11-30,342,142,16,41,15,524,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
640,usable,,https://github.com/questdb/questdb.git,questdb/questdb,cfc2af425f923e0956c80a6a9ceba21afa703293,2020-11-30T15:27:19Z,db94c249e672ab0a20798eb21d00fec68507d983,java,0.8998,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,17493,99,1442,17000,1217,158227,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
641,usable,,https://github.com/termux/termux-api.git,termux/termux-api,76f7ece23e258f59fc303a6295247d45b2ce178c,2020-11-17T20:22:04+02:00,fc26ce17e3badf85d4df191af364fcf7798047f1,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,4567,66,41,321,41,5486,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
642,usable,,https://github.com/dibakarece/DMPlayer.git,dibakarece/DMPlayer,6a234e7d0e8560e67daf7ca5a5d4695ac2b6a60c,2017-08-05T12:52:41+05:30,6a234e7d0e8560e67daf7ca5a5d4695ac2b6a60c,java,1.0,Java,False,java,low,600..699 created:2007-10-01..2020-11-30,643,374,58,785,55,9823,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
643,usable,,https://github.com/wxiaoqi/Spring-Cloud-Platform.git,wxiaoqi/Spring-Cloud-Platform,7c95a9e578f062f379009d1b32eb886882c1fe55,2020-11-30T20:46:09+08:00,349ad0d6a54670698f0c2a08b17aa4db426f8109,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6400,379,172,1044,135,7730,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
644,usable,,https://github.com/aNNiMON/Lightweight-Stream-API.git,aNNiMON/Lightweight-Stream-API,cdea69cfd779396e9a886beee6b4dc2f4ba99b30,2020-10-21T22:48:36+03:00,7aa43e8000d9448f8d2136abcee76a62ef6835e6,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1591,441,207,1159,172,9445,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
645,usable,,https://github.com/dmart28/reveno.git,dmart28/reveno,c05651fb041553d92178eb572ebad3be98b1d654,2019-06-04T09:16:56+03:00,c05651fb041553d92178eb572ebad3be98b1d654,java,1.0,Java,False,java,low,300..324 created:2007-10-01..2020-11-30,300,531,179,1317,134,10088,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
646,usable,,https://github.com/rubenlagus/TelegramBots.git,rubenlagus/TelegramBots,b03fe98798192840402168e6e422d1b4cee48279,2020-11-08T18:00:40Z,15ff4c479671267015d41d8a1a8d13da83f02abe,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5548,465,278,995,204,17453,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
647,usable,,https://github.com/protegeproject/protege.git,protegeproject/protege,093b336088e323afea9108eb7361dbcf4d8384c0,2019-10-04T14:36:58-07:00,bf03cccc65ea664e139d6829bba6d209ef58ee55,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1621,389,1406,9063,1202,81332,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
648,usable,,https://github.com/iammert/Android-MVVM-Architecture.git,iammert/Android-MVVM-Architecture,10ea1aa84180973e0028c885826e14f1a00aa392,2017-01-17T22:57:42+03:00,10ea1aa84180973e0028c885826e14f1a00aa392,java,1.0,Java,False,java,low,213..224 created:2007-10-01..2020-11-30,213,424,56,124,33,1362,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
649,usable,,https://github.com/libgdx/libgdx.git,libgdx/libgdx,5f58c8d22a5793d57c3934c4abfb56fca3dbe327,2020-11-27T21:23:34-08:00,479864862f95f19e6de99b30bd723255edd22bb6,java,0.7769,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,25503,57,3279,47480,2603,549457,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
650,usable,,https://github.com/callicoder/spring-security-react-ant-design-polls-app.git,callicoder/spring-security-react-ant-design-polls-app,de3ccdcb391e8de665f7ce4544f1259e66012d83,2019-11-26T13:54:00+05:30,362fad90cab17e76453b3b9e273c594de6ee3d7f,java,0.7077,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1870,121,65,357,56,3365,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
651,usable,,https://github.com/Uphie/ONE-Unofficial.git,Uphie/ONE-Unofficial,ee6dafe2d8f31d3ed1524ae8c425e447502b742b,2020-03-10T11:14:54+08:00,ee6dafe2d8f31d3ed1524ae8c425e447502b742b,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,231,613,70,527,56,5866,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
652,usable,,https://github.com/zhkl0228/unidbg.git,zhkl0228/unidbg,c7c1fa3b3e89509bf31ff1405c2e3084c07ee2f9,2020-11-29T02:31:21+08:00,e0d88a900ae9d197c325af8d6a5875ee9958b724,java,0.9925,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5303,500,601,4730,436,57232,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
653,usable,,https://github.com/Zo3i/frpMgr.git,Zo3i/frpMgr,0baff9173de40a74596bf11872231fa08290132a,2020-09-22T17:16:37+08:00,16c5bab68cbe2674e88c85684f93d26ae0159e28,java,0.6511,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1262,386,235,5708,213,89600,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
654,excluded,n_files_with_functions 11 < 15,https://github.com/kHRYSTAL/CircleRecyclerView.git,kHRYSTAL/CircleRecyclerView,f22353d590b5cb9024012c85b2f457217d0859f6,2017-11-19T00:35:21+08:00,d555a52064c00b89bc8a5fe76cef4b78e1ad4d22,java,1.0,Java,False,java,low,700..799 created:2007-10-01..2020-11-30,709,422,13,57,11,756,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
655,usable,,https://github.com/Konloch/bytecode-viewer.git,Konloch/bytecode-viewer,a306db20ab1aaa110a9e0e89606b779f4349d08f,2020-07-25T18:45:10-07:00,2403c0d7fc2c5bee560402dacafd628888ce5e5d,java,0.9872,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,15701,117,156,1412,143,23193,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
656,usable,,https://github.com/xiongwei-git/AndroidVideoPlayer.git,xiongwei-git/AndroidVideoPlayer,1a249ea7d028f12c0e41a2b7b9868935aa1f9f99,2016-02-15T17:17:36+08:00,1a249ea7d028f12c0e41a2b7b9868935aa1f9f99,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1033,890,19,189,18,1770,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
657,excluded,n_functions 16 < 50; n_files_with_functions 2 < 15,https://github.com/385841539/HorizontalScrollSelectedView.git,385841539/HorizontalScrollSelectedView,b3b3fd42d008de769777f97c3791c27864ad872d,2017-05-09T14:41:30+08:00,b3b3fd42d008de769777f97c3791c27864ad872d,java,1.0,Java,False,java,low,450..499 created:2007-10-01..2020-11-30,482,170,2,16,2,232,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
658,usable,,https://github.com/apache/shardingsphere.git,apache/shardingsphere,31fb74fd516b5064b0ceb70e62be58bfd2c6945a,2020-11-30T22:15:14+08:00,84d1da0c2c08f9bf2f716fa94edbbdc2c14ec87a,java,0.9927,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,20816,77,2058,7894,1323,71076,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
659,usable,,https://github.com/DSpace/DSpace.git,DSpace/DSpace,e367e769586691f2ae79ed92c755a3f64a45baff,2020-11-30T13:30:04-06:00,bbb7e27a5f4593f75cbb0a92ad49d40050e9132d,java,0.9972,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1105,701,2143,12460,1778,170872,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
660,excluded,n_files_with_functions 9 < 15,https://github.com/xiaomingio/JavaTcpSocket.git,xiaomingio/JavaTcpSocket,49bc49426b330c46041e9ce001cac08121abe335,2016-08-21T16:51:59+08:00,49bc49426b330c46041e9ce001cac08121abe335,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,229,664,11,67,9,661,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
661,usable,,https://github.com/apache/kafka.git,apache/kafka,e7de280b0f1c7a924293dba79be77f56a08d0e15,2020-11-30T14:48:28-08:00,68986c8df89a6a4786d74be7e4eabc16c7202564,java,0.8764,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,34108,32,2063,19748,1798,224678,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
662,usable,,https://github.com/Netflix/concurrency-limits.git,Netflix/concurrency-limits,18692b09e55a0574bea94d92e95a03c3e89012d2,2019-09-19T11:17:46-07:00,78a74b9878d38c4c048b0304ce12a162ab7b7222,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3621,252,44,289,37,2266,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
663,usable,,https://github.com/AgNO3/jcifs-ng.git,AgNO3/jcifs-ng,b5ad20d5b80caabeef76ca5f84a0379eb1d82b0f,2020-11-01T19:14:26+01:00,8df7abd7fbba839f7654e028853c5903be5e17d0,java,1.0,Java,False,java,low,325..349 created:2007-10-01..2020-11-30,347,45,399,3379,315,37683,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
664,usable,,https://github.com/youlookwhat/CloudReader.git,youlookwhat/CloudReader,355bbe8366272aa2a53826f10189167e7dea805c,2020-11-19T18:10:06+08:00,ef1a81dc1376a7b42c627bb2dc0e5621152f3f33,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5015,543,209,2197,196,19956,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
665,usable,,https://github.com/getActivity/Toaster.git,getActivity/Toaster,0541c554e84ee78ac0e122131974f4e883b4dd8f,2020-10-11T10:39:33+08:00,138c5dd5639f75f70c0f14236a0f47259b0142a2,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3508,281,19,118,16,880,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
666,excluded,n_files_with_functions 11 < 15,https://github.com/bozaro/git-lfs-migrate.git,bozaro/git-lfs-migrate,d930ef54440a89c4adc29ad91b2e4bbe46e0d847,2016-12-16T22:46:08+03:00,d930ef54440a89c4adc29ad91b2e4bbe46e0d847,java,1.0,Java,False,java,low,213..224 created:2007-10-01..2020-11-30,218,258,13,111,11,1439,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
667,usable,,https://github.com/macrozheng/mall.git,macrozheng/mall,ed9f9550e63ae26f8cd1ef6fe897dc42e85df8cf,2020-11-30T20:59:37+08:00,dcaa93b3150352e5044708d7211b5bed0af4509f,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,84996,3,514,13039,307,65347,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
668,usable,,https://github.com/etcd-io/jetcd.git,etcd-io/jetcd,deef48b78841e40cce94220c0fcd6ac3b1e2a576,2020-11-30T09:17:01+01:00,9f509770201e8fba1b7f67340eff086f0d29d976,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1172,558,119,558,104,4912,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
669,usable,,https://github.com/webbit/webbit.git,webbit/webbit,f628a7a3ffdd8c288514784f5b0426faaee2a2e3,2015-01-08T10:16:00-06:00,5403edae6373ea4ff47cfccda0d61135e77db5b4,java,0.9894,Java,False,java,low,800..999 created:2007-10-01..2020-11-30,819,605,94,663,75,6388,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
670,excluded,language javascript not sampled,https://github.com/newbee-ltd/newbee-mall.git,newbee-ltd/newbee-mall,b158a1fa982440658aeec524db22a325b069e5b3,2020-11-09T00:07:38+08:00,a069069b07027613bf0e7f571736be86f431faee,javascript,0.5742,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,11660,181,209,6183,173,99348,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
671,excluded,language javascript not sampled,https://github.com/widdix/aws-cf-templates.git,widdix/aws-cf-templates,6f4b2cd60d894247350cb1b0e6259b5dd5a77f83,2020-11-12T17:07:01+01:00,f4c49a4c4648dd6047939b1a98281ce4748b739e,javascript,0.5,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2773,100,2,4,2,57,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
672,usable,,https://github.com/liuweijw/fw-cloud-framework.git,liuweijw/fw-cloud-framework,c04c7692d6c8960947a4981ed7d293e91d4d0e0a,2020-02-29T12:56:46+08:00,c04c7692d6c8960947a4981ed7d293e91d4d0e0a,java,1.0,Java,False,java,low,800..999 created:2007-10-01..2020-11-30,827,583,235,451,134,8847,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
673,usable,,https://github.com/OpenAPITools/openapi-generator.git,OpenAPITools/openapi-generator,adcf9ffa20123608a6c49958980e2a0ddf0e30a0,2020-11-30T21:49:52+08:00,af12023b1e6c853162ac728c10d56f05787780e7,java,0.4754,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,26844,50,10081,91818,8153,957986,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
674,usable,,https://github.com/bucket4j/bucket4j.git,bucket4j/bucket4j,dc47aa28c3d4e3792f1e68aefaca2dc378fefa48,2020-11-05T15:49:12+03:00,a29adf829e9322f942609dd06c0e6882f2bfeb54,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2818,72,115,701,99,6187,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
675,excluded,n_files_with_functions 9 < 15,https://github.com/LukeDeighton/WheelView.git,LukeDeighton/WheelView,0949e04df02f7ad43e1c0384542fa4c9bebe5161,2018-07-30T14:25:35+01:00,0949e04df02f7ad43e1c0384542fa4c9bebe5161,java,1.0,Java,False,java,low,800..999 created:2007-10-01..2020-11-30,897,306,12,146,9,1190,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
676,usable,,https://github.com/TommyLemon/Android-ZBLibrary.git,TommyLemon/Android-ZBLibrary,1264f0f172a2e8902973b20ad96dea7d844f6e93,2020-09-13T00:27:55+08:00,61925fef355779d08bf3c802eef423a5dc75d750,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5606,461,156,1602,133,15248,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
677,usable,,https://github.com/JabRef/jabref.git,JabRef/jabref,1e6d313edd15c2135cc884dceee894205bf4b138,2020-11-30T19:36:55+01:00,154c9e46a0ce0c6474c843bf58cd018aa19648a6,java,0.9933,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,4861,23,1197,7613,1123,92565,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
678,excluded,n_functions 7 < 50; n_files_with_functions 2 < 15,https://github.com/irfaan008/OnePageSigninSignup.git,irfaan008/OnePageSigninSignup,8e34e3711fd5349a3bffe702dd19d4b0999ef059,2019-05-20T02:38:28+05:30,8e34e3711fd5349a3bffe702dd19d4b0999ef059,java,1.0,Java,False,java,low,500..599 created:2007-10-01..2020-11-30,561,279,2,7,2,139,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
679,excluded,language kotlin not sampled,https://github.com/permissions-dispatcher/PermissionsDispatcher.git,permissions-dispatcher/PermissionsDispatcher,3a238dad5a27d90b0bf27f22be920a2d6ac968a8,2020-09-17T01:41:55+09:00,74b532bf1fe430fb12ad8414b80399f2d7cfc954,kotlin,0.7969,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,11146,190,64,208,35,2956,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
680,usable,,https://github.com/linkedin/kafka-monitor.git,linkedin/kafka-monitor,59fbcf66d5e8f2158349e07c39f63d6dda460d36,2020-11-10T17:33:40-08:00,043db6419d1638ea9f8f0b8262950fba576c2806,java,0.9577,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2067,537,71,342,61,8084,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
681,usable,,https://github.com/Rayhahah/EasySports.git,Rayhahah/EasySports,76ec39345f81c578762d00f3ed73eb6dd5c10c22,2018-04-28T14:02:42+08:00,76ec39345f81c578762d00f3ed73eb6dd5c10c22,java,1.0,Java,False,java,low,350..399 created:2007-10-01..2020-11-30,371,455,297,3134,248,33071,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
682,usable,,https://github.com/shuzheng/zheng.git,shuzheng/zheng,7005c0a775e6d014d1dc8a8a809f7b1c13bf785a,2019-09-01T10:06:55+08:00,7005c0a775e6d014d1dc8a8a809f7b1c13bf785a,java,0.8404,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,16632,109,445,6365,288,47804,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
683,usable,,https://github.com/android10/frodo.git,android10/frodo,96cbba1c3b1ba50e0d26195b3f47279c42173db8,2018-08-31T01:39:04+02:00,96cbba1c3b1ba50e0d26195b3f47279c42173db8,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1459,54,42,381,37,2656,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
684,excluded,n_functions 31 < 50; n_files_with_functions 4 < 15,https://github.com/gotokatsuya/ParkedTextView.git,gotokatsuya/ParkedTextView,24d9e2c143841b5576034b05c227fd4b73916e8e,2015-07-25T18:24:55+09:00,24d9e2c143841b5576034b05c227fd4b73916e8e,java,1.0,Java,False,java,low,250..274 created:2007-10-01..2020-11-30,264,292,4,31,4,244,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
685,usable,,https://github.com/huangyanbin/smartTable.git,huangyanbin/smartTable,fe975d333a79586261f4f265317b9d1e6f2a36fa,2018-04-10T19:01:13+08:00,fe975d333a79586261f4f265317b9d1e6f2a36fa,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5223,516,149,1135,124,13484,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
686,usable,,https://github.com/AAChartModel/AAChartCore.git,AAChartModel/AAChartCore,7faab71c2b0670c26a1482b65b7f689efe09cb62,2020-10-16T16:43:57+08:00,3191509e110f003e122f750fcaa7a8e9ad26e602,java,0.9398,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1034,888,83,961,70,10083,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
687,excluded,n_files_with_functions 7 < 15,https://github.com/jcodeing/AnchorImageView.git,jcodeing/AnchorImageView,632505a35b067c5edb582a32f41e458bdb3a470d,2017-01-16T14:59:12+08:00,632505a35b067c5edb582a32f41e458bdb3a470d,java,1.0,Java,False,java,low,275..299 created:2007-10-01..2020-11-30,291,177,9,65,7,758,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
688,usable,,https://github.com/apache/flink.git,apache/flink,01b4dbee1bbb188bce2e1a315d84f9c63098acff,2020-11-30T16:57:15-06:00,0196674040113fa18b8731e17817bbb8f0db8732,java,0.8443,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,26441,54,8247,61505,7012,717967,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
689,usable,,https://github.com/18601949127/DiDiCallCar.git,18601949127/DiDiCallCar,6c60ab1d542fa3a7f9580d55793e6eb64d4677f1,2019-08-26T11:30:16+08:00,6c60ab1d542fa3a7f9580d55793e6eb64d4677f1,java,0.9899,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1167,566,200,3046,189,28581,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
690,usable,,https://github.com/mkyong/spring-boot.git,mkyong/spring-boot,68ecf5055ac7fd678ce3afd9d73726a4aa8466da,2020-11-07T16:30:27+08:00,18805c7c65a79468f546a7f4f891327788810fe7,java,0.9735,Java,False,java,low,800..999 created:2007-10-01..2020-11-30,855,460,113,368,98,3245,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
691,usable,,https://github.com/sqshq/piggymetrics.git,sqshq/piggymetrics,ad4fabed06d83e83dc2a82e2afc3be085cb286a8,2020-02-01T23:29:38-05:00,6bb2cf9ddbca980b664d3edbb6ff775d75369278,java,0.9114,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,13968,142,79,581,61,3904,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
692,usable,,https://github.com/w3c/epubcheck.git,w3c/epubcheck,794b7ce290c32ea8c3f4a5e4f441aac11fcf2484,2020-09-01T14:52:57+02:00,1633173d828122d43313798ecef039172f44bf24,java,0.9779,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1987,9,226,1667,209,29093,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
693,usable,,https://github.com/Revivius/nb-darcula.git,Revivius/nb-darcula,d00114bf060ae9ed3f438edb5b19ce7017cc94fe,2017-07-31T20:58:57+03:00,d00114bf060ae9ed3f438edb5b19ce7017cc94fe,java,1.0,Java,False,java,low,275..299 created:2007-10-01..2020-11-30,286,285,19,150,19,1960,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
694,excluded,no commit before as-of 2020-12-01,https://github.com/alipay/SoloPi.git,alipay/SoloPi,,,47d12f4904488b9c4bab5db3b0d164a83df36519,,,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6352,387,,,,,,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
695,usable,,https://github.com/DreamOfTheRedChamber/system-design-interviews.git,DreamOfTheRedChamber/system-design-interviews,69970a728889993daa21b29864e073092c9b7fe6,2020-11-03T23:19:04-08:00,b239507eada2928d605fe08aac9d787961f02a86,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2139,480,48,168,48,2000,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
696,usable,,https://github.com/aaronjwood/PortAuthority.git,aaronjwood/PortAuthority,3a1329297881aff069cdbc80c92de386ac952d77,2020-11-23T10:27:16-08:00,9dbc43ebe454195b1610eee9b7473a83d400d48b,java,1.0,Java,False,java,low,400..449 created:2007-10-01..2020-11-30,429,230,33,163,25,2432,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
697,usable,,https://github.com/dianping/cat.git,dianping/cat,801f0b7b358814f8176dd2c47e25a85a9c83e6bc,2020-08-20T15:42:58+08:00,e815e74d4c2dd74edac831241f1253fcc7d25381,java,0.587,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,18936,87,1970,24675,1709,420984,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
698,usable,,https://github.com/palexdev/MaterialFX.git,palexdev/MaterialFX,9a40ee3c2dfa4b611f06f47cdd81b24251086124,2020-11-15T17:54:16+01:00,a7ae81912f00b7cb224392601772b1b7bc6daa09,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1437,91,37,333,32,3004,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
699,excluded,n_functions 4 < 50; n_files_with_functions 1 < 15,https://github.com/NetSPI/WebLogicPasswordDecryptor.git,NetSPI/WebLogicPasswordDecryptor,d0d1544edcf311240a4dd87ec50e5af4f09167bf,2015-07-20T10:12:48-05:00,d0d1544edcf311240a4dd87ec50e5af4f09167bf,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,243,192,1,4,1,117,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
700,usable,,https://github.com/huanghaibin-dev/CalendarView.git,huanghaibin-dev/CalendarView,65f747a564c6a7d8b1fc489ca6cac42c9f002be0,2020-11-10T09:43:03+08:00,f5479ea3baefdbba2453cea19a208eca83baeb9e,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,9413,237,92,1099,92,12865,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
701,usable,,https://github.com/liaochong/myexcel.git,liaochong/myexcel,81252e569a10aa767e63f682bce4494e0dc2393e,2020-11-22T21:49:49+08:00,90fb7a866f8dd3bc445eacb178aa1f841c23982f,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1648,359,141,768,117,8867,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
702,usable,,https://github.com/dcaoyuan/nbscala.git,dcaoyuan/nbscala,c5c2c10581f596dccfd2a109869ec4fc0bd4b483,2020-02-10T21:28:55-08:00,c5c2c10581f596dccfd2a109869ec4fc0bd4b483,java,0.702,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,244,182,537,7684,500,127687,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
703,usable,,https://github.com/killme2008/aviatorscript.git,killme2008/aviatorscript,1f14564333084fcbd313dc04d9c4053d8610c067,2020-11-24T19:20:16+08:00,20eaaff8e4550ec25130620987dc8d0a9e143e2a,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5245,509,246,2230,225,26959,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
704,excluded,n_files_with_functions 6 < 15,https://github.com/nikhilpanju/RecyclerViewEnhanced.git,nikhilpanju/RecyclerViewEnhanced,da8117365dded9508be7cb96c83ca99d64907065,2017-01-20T15:52:40+05:30,da8117365dded9508be7cb96c83ca99d64907065,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1032,893,7,62,6,956,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
705,usable,,https://github.com/payara/Payara.git,payara/Payara,972e3c6c2abc35eb2f9756dc672cdbd0b8dfbd21,2020-11-30T14:41:33Z,f58936cf0c9188a734457cde93985d0780e626ef,java,0.9811,Java,False,java,low,800..999 created:2007-10-01..2020-11-30,921,230,7309,59283,5804,778858,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
706,usable,,https://github.com/knightliao/disconf.git,knightliao/disconf,2ac5c8275ad8cdc101522ad01a8ba87e53b73b68,2016-12-10T22:47:42+08:00,872e69c71bc34ad6f3d6bead1bb1f96a5e9cfdb4,java,0.9217,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5520,469,383,3398,289,46793,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
707,excluded,n_files_with_functions 10 < 15,https://github.com/scwang90/MultiWaveHeader.git,scwang90/MultiWaveHeader,1db345d1a6397f22cbda02f846fe3f57e2e0bf4a,2020-06-07T15:30:23+08:00,1db345d1a6397f22cbda02f846fe3f57e2e0bf4a,java,0.5455,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1828,158,11,89,10,891,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
708,excluded,n_files_with_functions 10 < 15,https://github.com/Macuyiko/minecraft-python.git,Macuyiko/minecraft-python,4ea1b9764593531ef26e72254e34f3d00e2c0d12,2020-11-02T14:50:00+01:00,c6097f087f0d9156d1cc4368181de9bd4c959a33,java,0.8,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,228,714,10,127,10,1177,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
709,usable,,https://github.com/elastic/elasticsearch.git,elastic/elasticsearch,80468992da6ba4dc7ad39f10a913b1c05335356e,2020-12-01T00:48:34+01:00,334bce7006680fdbebf1e87204cad175d1f59795,java,0.9996,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,78449,6,9518,93071,8943,1059697,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
710,usable,,https://github.com/zlt2000/microservices-platform.git,zlt2000/microservices-platform,2cf978b3d061bba9e7c1725669c940c562e307e9,2020-11-30T10:25:22+08:00,d53d7b0b0c16329986b6083e6af08d6787974e7a,java,0.8848,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,4751,29,486,4136,346,32790,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
711,usable,,https://github.com/mattjlewis/diozero.git,mattjlewis/diozero,fe42bc696da97624f58d11be842b1acaa5ee7b44,2020-11-30T22:23:05Z,b0790663524f5e22649bdc7ead21d8ad5dd4c38a,java,0.9738,Java,False,java,low,275..299 created:2007-10-01..2020-11-30,280,438,546,4016,476,43431,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
712,usable,,https://github.com/didi/DoKit.git,didi/DoKit,85777d223686bd9fc87d29ba8eb33d44b098540a,2020-11-19T14:26:23+08:00,626827cddb2feb2f3aee87a52a064b4e5ca2bed4,java,0.6059,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,20415,80,1583,8885,1030,93685,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
713,excluded,n_files_with_functions 14 < 15,https://github.com/jpardogo/GoogleProgressBar.git,jpardogo/GoogleProgressBar,1b9f9cb955dc22203e1c98198f805066ca1d65f6,2019-10-16T12:30:18+01:00,1b9f9cb955dc22203e1c98198f805066ca1d65f6,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1304,320,14,142,14,1529,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
714,usable,,https://github.com/Netflix/iceberg.git,Netflix/iceberg,5684ac1b77851737ed316e7f9d302f902b3e1e67,2018-12-18T10:57:37-08:00,5684ac1b77851737ed316e7f9d302f902b3e1e67,java,0.9924,Java,False,java,low,450..499 created:2007-10-01..2020-11-30,494,57,262,3129,233,30129,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
715,excluded,n_files_with_functions 9 < 15,https://github.com/ikew0ng/SwipeBackLayout.git,ikew0ng/SwipeBackLayout,7c6b0ac424813266cec57db86d65a7c9d9ff5fa6,2018-07-10T12:04:21+08:00,7c6b0ac424813266cec57db86d65a7c9d9ff5fa6,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,6075,411,10,149,9,1594,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
716,usable,,https://github.com/zyyoona7/EasyPopup.git,zyyoona7/EasyPopup,0cbf21524a1d31b1a569610f7b9bbe733839ef7f,2019-04-04T10:01:19+08:00,0cbf21524a1d31b1a569610f7b9bbe733839ef7f,java,0.9048,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1540,491,21,168,18,1679,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
717,usable,,https://github.com/Soarkey/StudentManagement.git,Soarkey/StudentManagement,e08f7f1d5015af407aa4cca0ada3dea189b4937e,2020-06-16T19:56:46+08:00,e08f7f1d5015af407aa4cca0ada3dea189b4937e,java,0.9091,Java,False,java,low,600..699 created:2007-10-01..2020-11-30,641,392,22,202,22,2482,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
718,usable,,https://github.com/ffay/lanproxy.git,ffay/lanproxy,0fe010964faae6cdc2085b46b1df7620ae049d56,2020-09-29T16:51:02+08:00,cac4a7d7de3b696d51c8eeeb3706ce44762ba6c3,java,0.6102,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5848,433,59,1245,50,10262,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
719,usable,,https://github.com/birdLark/LarkMidTable.git,birdLark/LarkMidTable,055d27a3cd139fe3ecd0bea8811620e30be5feb4,2020-11-03T21:01:46+08:00,38f830ff16ca592bbc0c7c87631f70358ac16800,java,0.8809,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2077,527,319,6234,242,15785,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
720,usable,,https://github.com/venkivijay/Java-Solutions-TCS-Xplore-Proctored-Assessment.git,venkivijay/Java-Solutions-TCS-Xplore-Proctored-Assessment,1fe78a8638b2757fbad5ca196f09d4ca4e995251,2020-09-29T05:08:46Z,5cbca3aa21bfcf4c01eea8120cfa07c9b45169a8,java,1.0,Java,False,java,low,250..274 created:2007-10-01..2020-11-30,268,180,26,138,26,1209,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
721,usable,,https://github.com/wyouflf/xUtils3.git,wyouflf/xUtils3,0094b41ab33d3600ce33787afdc5ff5f90721664,2020-07-28T19:26:38+08:00,c8e6fd6623e916ceb22ad37cd9cef2e5344ffc70,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5934,423,145,1195,122,12484,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
722,usable,,https://github.com/pedrovgs/Algorithms.git,pedrovgs/Algorithms,6c0e3616ca17385a82a3c13526ef980a426d309a,2020-11-09T16:33:19+01:00,868f1eb6c11c99ebdc0d1f424276276f8d033281,java,1.0,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2781,96,86,277,86,2885,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
723,usable,,https://github.com/pingidentity/scim2.git,pingidentity/scim2,34068e77732d2895aae49eca8e72811bcfaefe67,2020-08-25T12:30:22-05:00,14590aba8fa4091f81ac5b96bc9104ff3893d896,java,1.0,Java,False,java,low,225..249 created:2007-10-01..2020-11-30,228,738,170,1456,144,17883,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
724,usable,,https://github.com/xuxueli/xxl-job.git,xuxueli/xxl-job,437c4e143b58cbaebf379fa252c8de51987091e3,2020-11-19T21:51:23+08:00,693d27640be76d02ed7214ede57ce75f7f9ebb71,java,0.8462,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,30641,37,143,1136,122,23781,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
725,usable,,https://github.com/AnyChart/AnyChart-Android.git,AnyChart/AnyChart-Android,100291b847fdcd6a4f5e10d7e4c8e477df1184b1,2019-01-29T23:33:12+08:00,f3d46f860bd3f855d4032c0f04ddadbc18b93128,java,0.9941,Java,False,java,mid,2001..3000 created:2007-10-01..2020-11-30,2368,330,680,48476,673,200313,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
726,excluded,n_files_with_functions 5 < 15,https://github.com/andrewgiang/SpritzerTextView.git,andrewgiang/SpritzerTextView,8c5dd53843a6d6525d7faa7a4be9b69ee294142e,2017-07-07T09:16:51-04:00,8c5dd53843a6d6525d7faa7a4be9b69ee294142e,java,1.0,Java,False,java,low,213..224 created:2007-10-01..2020-11-30,215,366,6,63,5,588,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
727,usable,,https://github.com/cryptomator/cryptomator.git,cryptomator/cryptomator,82538091c9c6ae34e07fe4a8e4c01dd00602c8b8,2020-11-24T15:31:31+01:00,1c83d54c29e6e884fb4c6501bfa85dce77323fc3,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,16405,111,222,1215,178,12380,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
728,excluded,no commit before as-of 2020-12-01,https://github.com/smartloli/EFAK.git,smartloli/EFAK,,,d3bfcf2338a9de09171e6e1c77c30c0f4de2baa9,,,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3179,374,,,,,,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
729,usable,,https://github.com/Cleveroad/LoopBar.git,Cleveroad/LoopBar,2ca48ee3b9dfd3af2e8c28dea45a0229f8b7c9a3,2019-07-31T15:49:03+03:00,2ca48ee3b9dfd3af2e8c28dea45a0229f8b7c9a3,java,1.0,Java,False,java,low,700..799 created:2007-10-01..2020-11-30,729,311,41,257,31,2098,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
730,usable,,https://github.com/projectlombok/lombok.git,projectlombok/lombok,e1f82ac4d132769cfc272dccfc916aeba7181718,2020-11-13T04:44:40+01:00,effbae9382a9c5e93d141446287af82d50cda53f,java,0.9874,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,13484,150,397,3564,309,45971,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
731,excluded,n_functions 32 < 50; n_files_with_functions 5 < 15,https://github.com/ifnoelse/pdf-bookmark.git,ifnoelse/pdf-bookmark,3e22a30b7d34f40c50724347a6f6e96514f15bbb,2020-02-24T01:47:13+08:00,09126e4413e3adb421590901c22abdb728e6df59,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1021,918,7,32,5,359,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
732,usable,,https://github.com/charles-wangkai/hackerrank.git,charles-wangkai/hackerrank,c418fb24e08e5c57a1bd0d91f95ab2af32f01c64,2020-07-08T06:14:39+08:00,c418fb24e08e5c57a1bd0d91f95ab2af32f01c64,java,0.7141,Java,False,java,low,400..449 created:2007-10-01..2020-11-30,421,343,724,1869,701,20992,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
733,usable,,https://github.com/alibaba/transmittable-thread-local.git,alibaba/transmittable-thread-local,b1aa750163c91a18607ed623848a546af1628a07,2020-11-28T20:44:01+08:00,01639f2b93c91c79be10655edecd5c64dfc31cd2,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,8305,274,38,235,25,1907,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
734,usable,,https://github.com/resteasy/resteasy.git,resteasy/resteasy,5b4dab42953a8bdbbc21a905a533eef53c2772c1,2020-11-29T11:47:11+01:00,f7ca5e12357693a33dae0de18e43bc24e5434714,java,0.999,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1144,624,988,7578,773,88749,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
735,excluded,n_functions 31 < 50; n_files_with_functions 5 < 15,https://github.com/cyfonly/FLogger.git,cyfonly/FLogger,46ddbdc4a46bd4ae6c1eec420344e854770542b4,2017-02-10T11:06:34+08:00,46ddbdc4a46bd4ae6c1eec420344e854770542b4,java,1.0,Java,False,java,low,500..599 created:2007-10-01..2020-11-30,509,701,6,31,5,484,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
736,usable,,https://github.com/razerdp/BasePopup.git,razerdp/BasePopup,01a41dcedbec73efa1b5652b205fc46ef2a0fab5,2020-11-23T12:27:10+08:00,34f01915cb28ca952229327c85426c8d348fd086,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5245,511,235,2584,219,24346,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
737,usable,,https://github.com/learnopengles/Learn-OpenGLES-Tutorials.git,learnopengles/Learn-OpenGLES-Tutorials,641fcc25158dc30f45a7b2faaab165ec61ebb54b,2018-01-22T08:09:42-05:00,583545973fd7cdafac518cddc7fc2d753eae4273,java,0.7654,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1060,826,98,594,80,11003,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
738,excluded,n_files_with_functions 11 < 15,https://github.com/Moosphan/Material-ProgressView.git,Moosphan/Material-ProgressView,316a5df5dd39b9f5fd276929c16304a97d681502,2020-08-31T17:09:17+08:00,316a5df5dd39b9f5fd276929c16304a97d681502,java,1.0,Java,False,java,low,450..499 created:2007-10-01..2020-11-30,456,444,11,141,11,1560,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
739,usable,,https://github.com/itwanger/toBeBetterJavaer.git,itwanger/toBeBetterJavaer,05549285685aa93147f951496b1e069b5bbf9064,2020-11-23T10:49:46+08:00,92912cf1c959a474ddb22a05913393f4841fe948,java,1.0,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,17805,94,95,206,88,1380,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
740,excluded,n_functions 20 < 50; n_files_with_functions 8 < 15,https://github.com/binarywang/weixin-java-miniapp-demo.git,binarywang/weixin-java-miniapp-demo,91959dad1f4d44cd72dca5e05d37503d6b04bbcd,2020-11-30T12:04:17+08:00,98ba63d848ef48c1dda9f790e1e77aad990ca947,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1448,70,9,20,8,395,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
741,usable,,https://github.com/owlcs/owlapi.git,owlcs/owlapi,429b50ac82da2439b3509783398dfa15c58906cc,2020-11-14T21:21:36Z,55c9a4cc739118b0354a0468cef22f74bacb9232,java,1.0,Java,False,java,low,800..999 created:2007-10-01..2020-11-30,944,164,1568,14034,1270,123184,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
742,usable,,https://github.com/Baseflow/PhotoView.git,Baseflow/PhotoView,d2a1173d74816e96560f4d60115d5fcc30f86b47,2020-04-09T14:46:09-05:00,565505d5cb84f5977771b5d2ccb7726338e77224,java,0.9615,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,18793,89,26,160,18,1611,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
743,usable,,https://github.com/google/copybara.git,google/copybara,5da8147ecb747905cef7e6bcde347dd1e4f6492a,2020-11-30T15:02:21Z,bb54d450afbd0039bad608c1d080d82d8b391513,java,1.0,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3908,181,342,2622,308,35403,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
744,excluded,n_functions 10 < 50; n_files_with_functions 6 < 15,https://github.com/chiuki/animated-vector-drawable.git,chiuki/animated-vector-drawable,47b57a5b5fd1c83204539cff37900e37f1e96000,2014-12-04T14:58:01-07:00,47b57a5b5fd1c83204539cff37900e37f1e96000,java,1.0,Java,False,java,low,300..324 created:2007-10-01..2020-11-30,322,63,6,10,6,148,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
745,excluded,n_functions 29 < 50,https://github.com/MisterBooo/LeetCodeAnimation.git,MisterBooo/LeetCodeAnimation,57340038900f88a8d61646447e933c2a22e44a6e,2020-08-24T09:27:49+08:00,e853d7a5a893292b9d4636c78c080daf11552c81,java,0.6471,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,76715,7,17,29,16,347,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
746,excluded,n_files_with_functions 13 < 15,https://github.com/dkim0419/SoundRecorder.git,dkim0419/SoundRecorder,dfe1e1caa2a091def5233927f99b6a746fc5b320,2017-05-24T13:22:32-04:00,ac735ac766dd7ef868bc245b8713eca0e6ea49a5,java,1.0,Java,False,java,mid,1501..2000 created:2007-10-01..2020-11-30,1501,543,14,90,13,1194,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
747,usable,,https://github.com/Netflix/dyno-queues.git,Netflix/dyno-queues,1089056b13af0c3d3f75b68481b290ebd4f5390c,2020-11-17T12:40:51-08:00,3b0124537b302ad2d3fb5799e832d9d0e8b5c402,java,1.0,Java,False,java,low,250..274 created:2007-10-01..2020-11-30,272,48,23,240,18,3002,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
748,usable,,https://github.com/languagetool-org/languagetool.git,languagetool-org/languagetool,1613cfef9dad89171ebdfea924652ea8d48b3da4,2020-11-30T23:51:26+01:00,52defaea8f5adfad2cb6e0e058166073a051fd2d,java,0.9885,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,15224,125,1046,8865,1012,115746,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
749,usable,,https://github.com/snazy/ohc.git,snazy/ohc,e27273817dbb6be4c8318841823bc40e1c4b5058,2020-10-28T09:51:46+01:00,7f59c264fe8ae4c859b9662c8cea15620f0f55f8,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1091,745,75,752,63,8692,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
750,excluded,n_functions 49 < 50; n_files_with_functions 7 < 15,https://github.com/Carson-Ho/Kawaii_LoadingView.git,Carson-Ho/Kawaii_LoadingView,b8b2fbe1752ac77b34035806ddd70f22f27fec24,2017-08-30T10:33:16+08:00,b8b2fbe1752ac77b34035806ddd70f22f27fec24,java,1.0,Java,False,java,low,250..274 created:2007-10-01..2020-11-30,256,526,7,49,7,822,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
751,excluded,no commit before as-of 2020-12-01,https://github.com/201206030/novel.git,201206030/novel,,,119319c2101b6d157e39c0a13602a51356316145,,,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,5841,434,,,,,,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
752,excluded,n_functions 43 < 50; n_files_with_functions 7 < 15,https://github.com/gjiazhe/WaveSideBar.git,gjiazhe/WaveSideBar,7e4f4c45ee033808d141d3d3c7e77fbe6f5455e0,2017-04-05T14:48:00+08:00,7e4f4c45ee033808d141d3d3c7e77fbe6f5455e0,java,1.0,Java,False,java,mid,1000..1500 created:2007-10-01..2020-11-30,1256,405,7,43,7,557,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
753,usable,,https://github.com/pumadong/cl-privilege.git,pumadong/cl-privilege,f2ebc5002b44fc3f621a123b954620a92804856a,2015-05-01T23:20:02+08:00,f2ebc5002b44fc3f621a123b954620a92804856a,java,0.9,Java,False,java,low,500..599 created:2007-10-01..2020-11-30,515,661,50,483,34,4822,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
754,usable,,https://github.com/alibaba/atlas.git,alibaba/atlas,c20c5b83f67b9a14fb597d59a287ec7a3e5bdbac,2020-09-23T10:39:14+08:00,c20c5b83f67b9a14fb597d59a287ec7a3e5bdbac,java,0.6282,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,8145,279,2760,25197,2097,397096,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
755,usable,,https://github.com/limboemu/limbo.git,limboemu/limbo,a8b911dbd64f5dab0af248bb53c56668cf3c9a13,2019-05-21T21:55:59+03:00,887c6a68cd6b414377d7f8071bc12bbc16e59809,java,0.9121,Java,False,java,mid,3001..5000 created:2007-10-01..2020-11-30,3483,288,116,1494,81,27697,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
756,usable,,https://github.com/jenkinsci/github-plugin.git,jenkinsci/github-plugin,e394f772e20e1c31f8a4efbe7a134aed2db1a39b,2020-10-31T03:23:21+03:00,64a867518822cd8424b67401061a8cfbf54b5f1d,java,0.9861,Java,False,java,low,300..324 created:2007-10-01..2020-11-30,300,543,72,444,67,4695,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8
757,usable,,https://github.com/dropwizard/dropwizard.git,dropwizard/dropwizard,cf2230d3bad462c5242c1b9bf968dfa2537b081d,2020-11-26T17:56:51+01:00,656c24f58e0ec7e660c56d3c177cd3f7e19f7055,java,0.9953,Java,False,java,high,>=5001 created:2007-10-01..2020-11-30,8579,263,425,2327,388,21119,0,,,,0.3.0,25c4bf66603e6358ed2e248c0bf96a41122d83f8


==> examples/src/main/java/example/Examples.java <==
package example;

import java.util.List;

public class Examples {

    // Example A: guard clauses. Stuck under single-exit extraction: every cut contains a return.
    // The injection split: two functions, nothing carried; each return is a flow to the end.
    public String describe(Order order, Customer customer, Catalog catalog) {
        // FUNCTION check: a return ends the flow, else next
        if (order == null) {
            return "no order";
        }
        if (order.getLines().isEmpty()) {
            return "empty order";
        }
        if (customer == null) {
            return "no customer";
        }
        if (!customer.isActive()) {
            return "inactive customer";
        }
        // END FUNCTION: passes nothing on
        // FUNCTION price: declares nothing
        int total = catalog.totalOf(order.getLines());
        if (total == 0) {
            return "free";
        }
        int discount = customer.discountFor(total);
        if (discount > total) {
            return "invalid discount";
        }
        int due = total - discount;
        String currency = customer.getCurrency();
        if (currency == null) {
            return "no currency";
        }
        String note = customer.noteFor(due);
        if (note == null) {
            return currency + " " + due;
        }
        return currency + " " + due + " (" + note + ")";
        // END FUNCTION: returns the String
    }

    // Example B: a pipeline. Three stages; the first hands two values on, and a parameter is read throughout.
    // SinewSlim: the two loops extracted (EXTRACT). The combined split: two functions (FUNCTION). The injection split alone: three (INJECTION).
    public Report build(List<String> rows, Options options) {
        // FUNCTION parse: declares nothing
        // INJECTION prepare: declares nothing
        List<Record> records = new java.util.ArrayList<>();
        int skipped = 0;
        // END INJECTION: passes on records
        // INJECTION tally: declares records
        // EXTRACT parseRows(rows, options, records)
        for (String row : rows) {
            String[] cells = row.split(options.separator());
            if (cells.length < 3) {
                skipped++;
                continue;
            }
            Record record = new Record();
            record.setKey(cells[0].trim());
            record.setValue(Integer.parseInt(cells[1].trim()));
            record.setUnit(cells[2].trim());
            record.setSource(options.source());
            records.add(record);
        }
        // END EXTRACT: returns skipped
        // END FUNCTION: passes on records, skipped
        // FUNCTION summarise: declares records, skipped
        Summary summary = new Summary();
        // EXTRACT summarise(options, records, summary)
        for (Record record : records) {
            if (record.getValue() < options.minimum()) {
                summary.addInvalid(record.getKey());
                continue;
            }
            summary.addTotal(record.getValue());
            summary.addUnit(record.getUnit());
            summary.addSource(record.getSource());
            summary.incrementCount();
        }
        // END EXTRACT: returns nothing
        summary.setSkipped(skipped);
        // END INJECTION: passes on summary
        // INJECTION report: declares summary
        Report report = new Report();
        report.setTitle(options.title() + ": " + summary.getCount() + " records");
        report.setTotal(summary.getTotal());
        report.setUnits(summary.getUnits());
        report.setSources(summary.getSources());
        report.setInvalid(summary.getInvalid());
        report.setSkipped(summary.getSkipped());
        report.setGenerated(System.currentTimeMillis());
        report.setFormat(options.format());
        report.finish();
        return report;
        // END INJECTION: returns report
        // END FUNCTION: returns report
    }

    interface Order { List<Line> getLines(); }
    interface Line { String getSku(); int getQuantity(); }
    interface Customer { boolean isActive(); int discountFor(int total); String getCurrency(); String noteFor(int due); }
    interface Catalog { int totalOf(List<Line> lines); }
    interface Options { String separator(); String source(); int minimum(); String title(); String format(); }
    static class Record { String k; int v; String u; String n; boolean valid; String s; int seq;
        void setKey(String x){k=x;} void setValue(int x){v=x;} void setUnit(String x){u=x;} void setNote(String x){n=x;}
        void setValid(boolean x){valid=x;} void setSource(String x){s=x;} void setSequence(int x){seq=x;}
        String getKey(){return k;} int getValue(){return v;} String getUnit(){return u;} String getNote(){return n;}
        boolean isValid(){return valid;} String getSource(){return s;} int getSequence(){return seq;} }
    static class Summary { int count, total, skipped; void setSkipped(int s){skipped=s;} int getSkipped(){return skipped;} void addInvalid(String k){} void addTotal(int v){total+=v;} void addUnit(String u){}
        void addNote(String n){} void addSource(String s){} void markSequence(int s){} void incrementCount(){count++;}
        int getCount(){return count;} int getTotal(){return total;} List<String> getUnits(){return null;} List<String> getNotes(){return null;}
        List<String> getSources(){return null;} List<String> getInvalid(){return null;} int getSequence(){return 0;} }
    static class Report { void setTitle(String t){} void setTotal(int t){} void setUnits(List<String> u){} void setNotes(List<String> n){}
        void setSources(List<String> s){} void setInvalid(List<String> i){} void setSequence(int s){} void setGenerated(long g){}
        void setFormat(String f){} void setSkipped(int s){} void finish(){} }
}

